Ptolemaic negative type and the values q(6) and q(7)

Baker, Huh, Kummer, and Lorscheid define the triangular-hyperfield threshold q(n)=q(U_{2,n}) and conjecture exact values for all n. Using their identity q(n)=P(n-1), where P(m) is the universal negative-type exponent of m-point Ptolemaic metrics, we prove q(6)=\log_2(9/4) and q(7)=1. For five points, we separate zero-sum coefficient vectors by sign pattern. A sharp two-summand inequality proves the inequality for the 1+4 pattern. For the 2+3 pattern, a sharp four-point partial-correlation bound and an exact copositivity identity prove the required inequality. For six points, we construct an involutive coefficient transport under metric inversion that preserves the negative-type quadratic form. Applying the transport at an index with positive local contribution converts a hypothetical 3+3 counterexample into a 2+4 counterexample. Complete split graph metrics attain both bounds.

==> anc/bernstein_certificate/MANIFEST.sha256 <==
94d8fd4a0cc3964f1bbad212f8467513465dbb43369ad3095aa07b4a4d91781f  README.md
43b48db3f867603d769c0909cba4898492868ed9e4709525f9156b707f0c1ba3  certificate.json
d55d9a22624c1202ebf281fe9b1ad1c241e216d88f3a6907533c1457e63d49cf  generate_certificate.py
a9029fbebed80d5530d9a770340843cfd032aac6af297d237cc24b758537ea81  requirements.txt
c8bb664f0017ebedf48263cce94f5aa92f3056e7400c20ff1db97306b6652e48  verify_certificate.py


==> anc/bernstein_certificate/README.md <==
# Exact rational Bernstein certificate

This directory contains the certificate used in Appendix A of
**Ptolemaic negative type and the values q(6) and q(7)**.

The certified polynomials are `H_x`, `H_y`, `N`, and `Delta`. Their
tensor-product Bernstein expansions on the unit six-cube contain 24,305
coefficients. Every coefficient is stored exactly as an integer or rational
number, and every coefficient is nonnegative.

## Independent verification

Run:

```bash
python3 verify_certificate.py
```

The verifier uses only the Python standard library. It does not import the
generator or SymPy. It performs the following exact checks:

1. parses every stored rational coefficient;
2. checks the multi-degrees, coefficient counts, signs, extrema, and
   denominators;
3. converts each tensor-product Bernstein expansion back to the monomial
   basis;
4. compares the result with independently constructed formulas for all four
   target polynomials;
5. recomputes the equality-face data used in Appendix A.

## Regeneration

The generator uses SymPy:

```bash
python3 -m pip install -r requirements.txt
python3 generate_certificate.py --write rebuilt-certificate.json
python3 verify_certificate.py --certificate rebuilt-certificate.json
```

Numerical sampling is not part of the certificate or its verification.


==> anc/bernstein_certificate/certificate.json <==
{
  "basis_formula": "B_i^n(t)=binom(n,i)t^i(1-t)^(n-i); multivariate basis is the tensor product",
  "equality_faces": {
    "h_equals_one_variables_at_one": [
      [
        "h",
        "e",
        "f",
        "d"
      ],
      [
        "h",
        "x",
        "e",
        "f",
        "d"
      ],
      [
        "h",
        "y",
        "e",
        "f",
        "d"
      ],
      [
        "h",
        "x",
        "y",
        "e",
        "f",
        "d"
      ]
    ],
    "h_interior_variables_at_one": [
      [
        "x",
        "y",
        "e",
        "f",
        "d"
      ]
    ]
  },
  "polynomials": {
    "Delta": {
      "coefficients": [
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "208/45",
        "208/45",
        "206/45",
        "202/45",
        "196/45",
        "208/45",
        "208/45",
        "206/45",
        "202/45",
        "196/45",
        "374/81",
        "374/81",
        "1852/405",
        "1816/405",
        "1762/405",
        "622/135",
        "622/135",
        "616/135",
        "604/135",
        "586/135",
        "124/27",
        "124/27",
        "614/135",
        "602/135",
        "584/135",
        "208/45",
        "208/45",
        "206/45",
        "202/45",
        "196/45",
        "208/45",
        "208/45",
        "206/45",
        "202/45",
        "196/45",
        "374/81",
        "374/81",
        "1852/405",
        "1816/405",
        "1762/405",
        "622/135",
        "622/135",
        "616/135",
        "604/135",
        "586/135",
        "124/27",
        "124/27",
        "614/135",
        "602/135",
        "584/135",
        "374/81",
        "374/81",
        "1852/405",
        "1816/405",
        "1762/405",
        "374/81",
        "374/81",
        "1852/405",
        "1816/405",
        "1762/405",
        "1868/405",
        "1868/405",
        "370/81",
        "1814/405",
        "352/81",
        "1864/405",
        "1864/405",
        "1846/405",
        "362/81",
        "1756/405",
        "1858/405",
        "1858/405",
        "368/81",
        "1804/405",
        "350/81",
        "622/135",
        "622/135",
        "616/135",
        "604/135",
        "586/135",
        "622/135",
        "622/135",
        "616/135",
        "604/135",
        "586/135",
        "1864/405",
        "1864/405",
        "1846/405",
        "362/81",
        "1756/405",
        "124/27",
        "124/27",
        "614/135",
        "602/135",
        "584/135",
        "206/45",
        "206/45",
        "68/15",
        "40/9",
        "194/45",
        "124/27",
        "124/27",
        "614/135",
        "602/135",
        "584/135",
        "124/27",
        "124/27",
        "614/135",
        "602/135",
        "584/135",
        "1858/405",
        "1858/405",
        "368/81",
        "1804/405",
        "350/81",
        "206/45",
        "206/45",
        "68/15",
        "40/9",
        "194/45",
        "616/135",
        "616/135",
        "122/27",
        "598/135",
        "116/27",
        "304/45",
        "304/45",
        "298/45",
        "286/45",
        "268/45",
        "304/45",
        "304/45",
        "298/45",
        "286/45",
        "268/45",
        "908/135",
        "908/135",
        "178/27",
        "854/135",
        "160/27",
        "20/3",
        "20/3",
        "98/15",
        "94/15",
        "88/15",
        "296/45",
        "296/45",
        "58/9",
        "278/45",
        "52/9",
        "304/45",
        "304/45",
        "298/45",
        "286/45",
        "268/45",
        "304/45",
        "19447/2880",
        "9527/1440",
        "18277/2880",
        "4279/720",
        "908/135",
        "29029/4320",
        "14213/2160",
        "27247/4320",
        "6373/1080",
        "20/3",
        "6391/960",
        "3127/480",
        "5989/960",
        "1399/240",
        "296/45",
        "4727/720",
        "2311/360",
        "4421/720",
        "1031/180",
        "908/135",
        "908/135",
        "178/27",
        "854/135",
        "160/27",
        "908/135",
        "29029/4320",
        "14213/2160",
        "27247/4320",
        "6373/1080",
        "904/135",
        "14437/2160",
        "7061/1080",
        "13519/2160",
        "3157/540",
        "896/135",
        "28591/4320",
        "13967/2160",
        "26701/4320",
        "6223/1080",
        "884/135",
        "1409/216",
        "3437/540",
        "6559/1080",
        "305/54",
        "20/3",
        "20/3",
        "98/15",
        "94/15",
        "88/15",
        "20/3",
        "6391/960",
        "3127/480",
        "5989/960",
        "1399/240",
        "896/135",
        "28591/4320",
        "13967/2160",
        "26701/4320",
        "6223/1080",
        "296/45",
        "18863/2880",
        "9199/1440",
        "17549/2880",
        "4079/720",
        "292/45",
        "929/144",
        "2261/360",
        "4303/720",
        "997/180",
        "296/45",
        "296/45",
        "58/9",
        "278/45",
        "52/9",
        "296/45",
        "4727/720",
        "2311/360",
        "4421/720",
        "1031/180",
        "884/135",
        "1409/216",
        "3437/540",
        "6559/1080",
        "305/54",
        "292/45",
        "929/144",
        "2261/360",
        "4303/720",
        "997/180",
        "32/5",
        "127/20",
        "37/6",
        "117/20",
        "27/5",
        "1264/135",
        "1264/135",
        "1228/135",
        "1156/135",
        "1048/135",
        "1264/135",
        "1264/135",
        "1228/135",
        "1156/135",
        "1048/135",
        "3748/405",
        "3748/405",
        "728/81",
        "3424/405",
        "620/81",
        "244/27",
        "244/27",
        "1184/135",
        "1112/135",
        "1004/135",
        "392/45",
        "392/45",
        "76/9",
        "356/45",
        "64/9",
        "1264/135",
        "1264/135",
        "1228/135",
        "1156/135",
        "1048/135",
        "1264/135",
        "20197/2160",
        "9797/1080",
        "3683/432",
        "833/108",
        "3748/405",
        "29903/3240",
        "14479/1620",
        "27149/3240",
        "6119/810",
        "244/27",
        "19439/2160",
        "9391/1080",
        "17549/2160",
        "787/108",
        "392/45",
        "1559/180",
        "751/90",
        "1397/180",
        "311/45",
        "3748/405",
        "3748/405",
        "728/81",
        "3424/405",
        "620/81",
        "3748/405",
        "29903/3240",
        "14479/1620",
        "27149/3240",
        "6119/810",
        "2222/243",
        "44197/4860",
        "21329/2430",
        "39823/4860",
        "8923/1215",
        "3614/405",
        "28669/3240",
        "13781/1620",
        "25591/3240",
        "5689/810",
        "232/27",
        "2293/270",
        "1097/135",
        "2023/270",
        "178/27",
        "244/27",
        "244/27",
        "1184/135",
        "1112/135",
        "1004/135",
        "244/27",
        "19439/2160",
        "9391/1080",
        "17549/2160",
        "787/108",
        "3614/405",
        "28669/3240",
        "13781/1620",
        "25591/3240",
        "5689/810",
        "1174/135",
        "18541/2160",
        "8861/1080",
        "16327/2160",
        "3589/540",
        "376/45",
        "1477/180",
        "701/90",
        "1279/180",
        "277/45",
        "392/45",
        "392/45",
        "76/9",
        "356/45",
        "64/9",
        "392/45",
        "1559/180",
        "751/90",
        "1397/180",
        "311/45",
        "232/27",
        "2293/270",
        "1097/135",
        "2023/270",
        "178/27",
        "376/45",
        "1477/180",
        "701/90",
        "1279/180",
        "277/45",
        "8",
        "39/5",
        "22/3",
        "33/5",
        "28/5",
        "112/9",
        "112/9",
        "12",
        "100/9",
        "88/9",
        "112/9",
        "112/9",
        "12",
        "100/9",
        "88/9",
        "328/27",
        "328/27",
        "316/27",
        "292/27",
        "256/27",
        "104/9",
        "104/9",
        "100/9",
        "92/9",
        "80/9",
        "32/3",
        "32/3",
        "92/9",
        "28/3",
        "8",
        "112/9",
        "112/9",
        "12",
        "100/9",
        "88/9",
        "112/9",
        "3575/288",
        "191/16",
        "3173/288",
        "695/72",
        "328/27",
        "5221/432",
        "2501/216",
        "4591/432",
        "997/108",
        "104/9",
        "3301/288",
        "1573/144",
        "2863/288",
        "613/72",
        "32/3",
        "253/24",
        "359/36",
        "215/24",
        "15/2",
        "328/27",
        "328/27",
        "316/27",
        "292/27",
        "256/27",
        "328/27",
        "5221/432",
        "2501/216",
        "4591/432",
        "997/108",
        "1919/162",
        "7595/648",
        "3613/324",
        "6569/648",
        "703/81",
        "607/54",
        "4775/432",
        "2251/216",
        "4037/432",
        "845/108",
        "31/3",
        "121/12",
        "169/18",
        "33/4",
        "20/3",
        "104/9",
        "104/9",
        "100/9",
        "92/9",
        "80/9",
        "104/9",
        "3301/288",
        "1573/144",
        "2863/288",
        "613/72",
        "607/54",
        "4775/432",
        "2251/216",
        "4037/432",
        "845/108",
        "191/18",
        "2975/288",
        "461/48",
        "2429/288",
        "491/72",
        "29/3",
        "223/24",
        "305/36",
        "173/24",
        "11/2",
        "32/3",
        "32/3",
        "92/9",
        "28/3",
        "8",
        "32/3",
        "253/24",
        "359/36",
        "215/24",
        "15/2",
        "31/3",
        "121/12",
        "169/18",
        "33/4",
        "20/3",
        "29/3",
        "223/24",
        "305/36",
        "173/24",
        "11/2",
        "26/3",
        "49/6",
        "65/9",
        "35/6",
        "4",
        "16",
        "16",
        "46/3",
        "14",
        "12",
        "16",
        "16",
        "46/3",
        "14",
        "12",
        "46/3",
        "46/3",
        "44/3",
        "40/3",
        "34/3",
        "14",
        "14",
        "40/3",
        "12",
        "10",
        "12",
        "12",
        "34/3",
        "10",
        "8",
        "16",
        "16",
        "46/3",
        "14",
        "12",
        "16",
        "255/16",
        "365/24",
        "221/16",
        "47/4",
        "46/3",
        "365/24",
        "173/12",
        "311/24",
        "65/6",
        "14",
        "221/16",
        "311/24",
        "183/16",
        "37/4",
        "12",
        "47/4",
        "65/6",
        "37/4",
        "7",
        "46/3",
        "46/3",
        "44/3",
        "40/3",
        "34/3",
        "46/3",
        "365/24",
        "173/12",
        "311/24",
        "65/6",
        "44/3",
        "173/12",
        "27/2",
        "143/12",
        "29/3",
        "40/3",
        "311/24",
        "143/12",
        "245/24",
        "47/6",
        "34/3",
        "65/6",
        "29/3",
        "47/6",
        "16/3",
        "14",
        "14",
        "40/3",
        "12",
        "10",
        "14",
        "221/16",
        "311/24",
        "183/16",
        "37/4",
        "40/3",
        "311/24",
        "143/12",
        "245/24",
        "47/6",
        "12",
        "183/16",
        "245/24",
        "133/16",
        "23/4",
        "10",
        "37/4",
        "47/6",
        "23/4",
        "3",
        "12",
        "12",
        "34/3",
        "10",
        "8",
        "12",
        "47/4",
        "65/6",
        "37/4",
        "7",
        "34/3",
        "65/6",
        "29/3",
        "47/6",
        "16/3",
        "10",
        "37/4",
        "47/6",
        "23/4",
        "3",
        "8",
        "7",
        "16/3",
        "3",
        "0",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "3",
        "3",
        "3",
        "3",
        "3",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "3",
        "3",
        "3",
        "3",
        "3",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "3",
        "3",
        "3",
        "3",
        "3",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "3",
        "3",
        "3",
        "3",
        "3",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "3",
        "3",
        "3",
        "3",
        "3",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "208/45",
        "208/45",
        "206/45",
        "202/45",
        "196/45",
        "211/45",
        "211/45",
        "209/45",
        "41/9",
        "199/45",
        "1924/405",
        "1924/405",
        "1906/405",
        "374/81",
        "1816/405",
        "649/135",
        "649/135",
        "643/135",
        "631/135",
        "613/135",
        "656/135",
        "656/135",
        "130/27",
        "638/135",
        "124/27",
        "208/45",
        "623/135",
        "616/135",
        "67/15",
        "584/135",
        "211/45",
        "632/135",
        "125/27",
        "68/15",
        "593/135",
        "1924/405",
        "1921/405",
        "380/81",
        "1861/405",
        "1804/405",
        "649/135",
        "24/5",
        "641/135",
        "628/135",
        "203/45",
        "656/135",
        "131/27",
        "24/5",
        "127/27",
        "616/135",
        "374/81",
        "1864/405",
        "368/81",
        "1798/405",
        "1738/405",
        "1897/405",
        "1891/405",
        "1867/405",
        "365/81",
        "353/81",
        "1922/405",
        "1916/405",
        "1892/405",
        "370/81",
        "358/81",
        "389/81",
        "1939/405",
        "383/81",
        "1873/405",
        "1813/405",
        "1966/405",
        "392/81",
        "1936/405",
        "1894/405",
        "1834/405",
        "622/135",
        "619/135",
        "122/27",
        "119/27",
        "574/135",
        "631/135",
        "628/135",
        "619/135",
        "604/135",
        "583/135",
        "1918/405",
        "1909/405",
        "1882/405",
        "1837/405",
        "1774/405",
        "647/135",
        "644/135",
        "127/27",
        "124/27",
        "599/135",
        "218/45",
        "217/45",
        "214/45",
        "209/45",
        "202/45",
        "124/27",
        "616/135",
        "202/45",
        "118/27",
        "568/135",
        "629/135",
        "125/27",
        "41/9",
        "599/135",
        "577/135",
        "1912/405",
        "380/81",
        "374/81",
        "1822/405",
        "1756/405",
        "43/9",
        "641/135",
        "631/135",
        "41/9",
        "593/135",
        "652/135",
        "24/5",
        "638/135",
        "622/135",
        "40/9",
        "304/45",
        "304/45",
        "298/45",
        "286/45",
        "268/45",
        "623/90",
        "623/90",
        "9773/1440",
        "9383/1440",
        "4399/720",
        "953/135",
        "953/135",
        "14951/2160",
        "14357/2160",
        "6733/1080",
        "5159/720",
        "5159/720",
        "10117/1440",
        "1943/288",
        "1139/180",
        "1303/180",
        "1303/180",
        "511/72",
        "2453/360",
        "115/18",
        "304/45",
        "485/72",
        "79/12",
        "2267/360",
        "529/90",
        "623/90",
        "19871/2880",
        "809/120",
        "18571/2880",
        "2167/360",
        "953/135",
        "6077/864",
        "371/54",
        "28381/4320",
        "3311/540",
        "5159/720",
        "6851/960",
        "5017/720",
        "19181/2880",
        "497/80",
        "1303/180",
        "5189/720",
        "211/30",
        "4837/720",
        "1127/180",
        "908/135",
        "3611/540",
        "1759/270",
        "3353/540",
        "779/135",
        "29767/4320",
        "7393/1080",
        "3599/540",
        "27427/4320",
        "25477/4320",
        "3035/432",
        "1883/270",
        "916/135",
        "13951/2160",
        "12949/2160",
        "30799/4320",
        "3055/432",
        "14849/2160",
        "28243/4320",
        "5237/864",
        "7777/1080",
        "1927/270",
        "3743/540",
        "7111/1080",
        "6583/1080",
        "20/3",
        "793/120",
        "77/12",
        "731/120",
        "169/30",
        "3277/480",
        "2163/320",
        "1049/160",
        "5969/960",
        "919/160",
        "15029/2160",
        "5945/864",
        "14399/2160",
        "27277/4320",
        "12581/2160",
        "10163/1440",
        "20077/2880",
        "9713/1440",
        "18373/2880",
        "8459/1440",
        "57/8",
        "1687/240",
        "163/24",
        "513/80",
        "707/120",
        "296/45",
        "13/2",
        "283/45",
        "107/18",
        "82/15",
        "4847/720",
        "797/120",
        "9239/1440",
        "8719/1440",
        "667/120",
        "1481/216",
        "3647/540",
        "14069/2160",
        "13253/2160",
        "607/108",
        "139/20",
        "4921/720",
        "1895/288",
        "2969/480",
        "4069/720",
        "631/90",
        "413/60",
        "2381/360",
        "2233/360",
        "113/20",
        "1264/135",
        "1264/135",
        "1228/135",
        "1156/135",
        "1048/135",
        "262/27",
        "262/27",
        "10183/1080",
        "9589/1080",
        "4349/540",
        "4024/405",
        "4024/405",
        "15637/1620",
        "14719/1620",
        "6671/810",
        "1085/108",
        "1085/108",
        "2107/216",
        "1981/216",
        "224/27",
        "451/45",
        "451/45",
        "175/18",
        "821/90",
        "74/9",
        "1264/135",
        "28/3",
        "244/27",
        "1144/135",
        "344/45",
        "262/27",
        "20869/2160",
        "841/90",
        "3781/432",
        "2129/270",
        "4024/405",
        "8537/864",
        "12367/1296",
        "115613/12960",
        "8657/1080",
        "1085/108",
        "8621/864",
        "1385/144",
        "7747/864",
        "1733/216",
        "451/45",
        "7157/720",
        "1147/120",
        "6391/720",
        "1421/180",
        "3748/405",
        "3724/405",
        "3592/405",
        "3352/405",
        "3004/405",
        "31061/3240",
        "7697/810",
        "3703/405",
        "27569/3240",
        "24623/3240",
        "47671/4860",
        "37709/3888",
        "90449/9720",
        "167743/19440",
        "3727/486",
        "32101/3240",
        "63317/6480",
        "30271/3240",
        "55877/6480",
        "24661/3240",
        "533/54",
        "10483/1080",
        "4991/540",
        "9157/1080",
        "1001/135",
        "244/27",
        "1208/135",
        "232/27",
        "1076/135",
        "956/135",
        "3367/360",
        "6643/720",
        "353/40",
        "5867/720",
        "2591/360",
        "15479/1620",
        "121693/12960",
        "57941/6480",
        "106399/12960",
        "23311/3240",
        "3467/360",
        "13573/1440",
        "2143/240",
        "11723/1440",
        "1271/180",
        "287/30",
        "2237/240",
        "351/40",
        "1903/240",
        "407/60",
        "392/45",
        "232/27",
        "1108/135",
        "68/9",
        "896/135",
        "4861/540",
        "53/6",
        "9061/1080",
        "1657/216",
        "601/90",
        "2477/270",
        "29011/3240",
        "1369/162",
        "2759/360",
        "5341/810",
        "1244/135",
        "1073/120",
        "9047/1080",
        "4061/540",
        "1147/180",
        "82/9",
        "527/60",
        "367/45",
        "1301/180",
        "6",
        "112/9",
        "112/9",
        "12",
        "100/9",
        "88/9",
        "235/18",
        "235/18",
        "1813/144",
        "1679/144",
        "739/72",
        "361/27",
        "361/27",
        "2783/216",
        "2573/216",
        "1129/108",
        "959/72",
        "959/72",
        "205/16",
        "1699/144",
        "185/18",
        "77/6",
        "77/6",
        "443/36",
        "45/4",
        "29/3",
        "112/9",
        "149/12",
        "215/18",
        "397/36",
        "29/3",
        "235/18",
        "3743/288",
        "449/36",
        "3307/288",
        "361/36",
        "361/27",
        "239/18",
        "2743/216",
        "2513/216",
        "121/12",
        "959/72",
        "3799/288",
        "113/9",
        "3287/288",
        "703/72",
        "77/6",
        "38/3",
        "431/36",
        "43/4",
        "9",
        "328/27",
        "653/54",
        "313/27",
        "575/54",
        "250/27",
        "5503/432",
        "1363/108",
        "325/27",
        "4747/432",
        "4093/432",
        "8441/648",
        "8321/648",
        "3943/324",
        "892/81",
        "6071/648",
        "5591/432",
        "685/54",
        "2575/216",
        "4601/432",
        "3833/432",
        "149/12",
        "145/12",
        "101/9",
        "59/6",
        "95/12",
        "104/9",
        "413/36",
        "197/18",
        "359/36",
        "77/9",
        "581/48",
        "1145/96",
        "1625/144",
        "977/96",
        "413/48",
        "2665/216",
        "2605/216",
        "305/27",
        "1085/108",
        "1795/216",
        "195/16",
        "1133/96",
        "1571/144",
        "913/96",
        "365/48",
        "139/12",
        "133/12",
        "181/18",
        "17/2",
        "77/12",
        "32/3",
        "95/9",
        "10",
        "9",
        "68/9",
        "803/72",
        "131/12",
        "1471/144",
        "1303/144",
        "89/12",
        "407/36",
        "1181/108",
        "2177/216",
        "629/72",
        "373/54",
        "199/18",
        "253/24",
        "457/48",
        "1151/144",
        "143/24",
        "31/3",
        "29/3",
        "305/36",
        "27/4",
        "9/2",
        "16",
        "16",
        "46/3",
        "14",
        "12",
        "17",
        "17",
        "391/24",
        "119/8",
        "51/4",
        "52/3",
        "52/3",
        "199/12",
        "181/12",
        "77/6",
        "67/4",
        "67/4",
        "383/24",
        "115/8",
        "12",
        "15",
        "15",
        "85/6",
        "25/2",
        "10",
        "16",
        "16",
        "46/3",
        "14",
        "12",
        "17",
        "271/16",
        "97/6",
        "235/16",
        "25/2",
        "52/3",
        "1651/96",
        "261/16",
        "1409/96",
        "295/24",
        "67/4",
        "529/32",
        "745/48",
        "439/32",
        "89/8",
        "15",
        "235/16",
        "325/24",
        "185/16",
        "35/4",
        "46/3",
        "46/3",
        "44/3",
        "40/3",
        "34/3",
        "391/24",
        "97/6",
        "46/3",
        "331/24",
        "277/24",
        "199/12",
        "261/16",
        "367/24",
        "649/48",
        "11",
        "383/24",
        "745/48",
        "343/24",
        "589/48",
        "227/24",
        "85/6",
        "325/24",
        "145/12",
        "235/24",
        "20/3",
        "14",
        "14",
        "40/3",
        "12",
        "10",
        "119/8",
        "235/16",
        "331/24",
        "195/16",
        "79/8",
        "181/12",
        "1409/96",
        "649/48",
        "1115/96",
        "215/24",
        "115/8",
        "439/32",
        "589/48",
        "321/32",
        "7",
        "25/2",
        "185/16",
        "235/24",
        "115/16",
        "15/4",
        "12",
        "12",
        "34/3",
        "10",
        "8",
        "51/4",
        "25/2",
        "277/24",
        "79/8",
        "15/2",
        "77/6",
        "295/24",
        "11",
        "215/24",
        "37/6",
        "12",
        "89/8",
        "227/24",
        "7",
        "15/4",
        "10",
        "35/4",
        "20/3",
        "15/4",
        "0",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "728/135",
        "728/135",
        "6497/1215",
        "2129/405",
        "2074/405",
        "746/135",
        "746/135",
        "6659/1215",
        "2183/405",
        "2128/405",
        "6869/1215",
        "6869/1215",
        "6814/1215",
        "6704/1215",
        "6539/1215",
        "2339/405",
        "2339/405",
        "6962/1215",
        "2284/405",
        "743/135",
        "2386/405",
        "2386/405",
        "7103/1215",
        "259/45",
        "2276/405",
        "728/135",
        "242/45",
        "6461/1215",
        "2111/405",
        "410/81",
        "746/135",
        "248/45",
        "6623/1215",
        "433/81",
        "2104/405",
        "6869/1215",
        "6851/1215",
        "6778/1215",
        "1330/243",
        "6467/1215",
        "2339/405",
        "2333/405",
        "6926/1215",
        "2266/405",
        "49/9",
        "2386/405",
        "476/81",
        "7067/1215",
        "257/45",
        "2252/405",
        "2179/405",
        "2167/405",
        "1282/243",
        "232/45",
        "2021/405",
        "2233/405",
        "2221/405",
        "6572/1215",
        "238/45",
        "415/81",
        "6854/1215",
        "6818/1215",
        "6727/1215",
        "6581/1215",
        "1276/243",
        "778/135",
        "86/15",
        "1375/243",
        "2243/405",
        "2176/405",
        "2381/405",
        "2369/405",
        "7016/1215",
        "458/81",
        "247/45",
        "241/45",
        "239/45",
        "6344/1215",
        "412/81",
        "1987/405",
        "247/45",
        "49/9",
        "6506/1215",
        "2114/405",
        "2041/405",
        "6824/1215",
        "1354/243",
        "6661/1215",
        "6497/1215",
        "6278/1215",
        "2324/405",
        "2306/405",
        "6809/1215",
        "443/81",
        "238/45",
        "2371/405",
        "2353/405",
        "1390/243",
        "754/135",
        "2189/405",
        "718/135",
        "142/27",
        "6263/1215",
        "2027/405",
        "1948/405",
        "736/135",
        "728/135",
        "1285/243",
        "2081/405",
        "2002/405",
        "6779/1215",
        "6707/1215",
        "1316/243",
        "6398/1215",
        "6161/1215",
        "2309/405",
        "457/81",
        "6728/1215",
        "2182/405",
        "701/135",
        "2356/405",
        "2332/405",
        "6869/1215",
        "743/135",
        "430/81",
        "1064/135",
        "1064/135",
        "3136/405",
        "112/15",
        "952/135",
        "1109/135",
        "1109/135",
        "52309/6480",
        "623/80",
        "7949/1080",
        "3448/405",
        "3448/405",
        "27109/3240",
        "26159/3240",
        "12367/1620",
        "351/40",
        "351/40",
        "11177/1296",
        "17977/2160",
        "425/54",
        "2429/270",
        "2429/270",
        "14323/1620",
        "4607/540",
        "121/15",
        "1064/135",
        "847/108",
        "6209/810",
        "147/20",
        "931/135",
        "1109/135",
        "141217/17280",
        "207031/25920",
        "14707/1920",
        "31061/4320",
        "3448/405",
        "43895/5184",
        "107239/12960",
        "205681/25920",
        "48271/6480",
        "351/40",
        "50257/5760",
        "220957/25920",
        "141233/17280",
        "33139/4320",
        "2429/270",
        "38633/4320",
        "56599/6480",
        "36163/4320",
        "2827/360",
        "1057/135",
        "2093/270",
        "3052/405",
        "1939/270",
        "301/45",
        "17623/2160",
        "69757/8640",
        "101687/12960",
        "12919/1728",
        "2507/360",
        "27389/3240",
        "108359/12960",
        "52631/6480",
        "20053/2592",
        "11671/1620",
        "3763/432",
        "74399/8640",
        "108353/12960",
        "2547/320",
        "200/27",
        "1607/180",
        "2117/240",
        "27731/3240",
        "17587/2160",
        "1022/135",
        "1043/135",
        "4109/540",
        "5957/810",
        "1253/180",
        "868/135",
        "17381/2160",
        "136843/17280",
        "39653/5184",
        "41683/5760",
        "5773/864",
        "26999/3240",
        "212401/25920",
        "20501/2592",
        "193819/25920",
        "44707/6480",
        "6179/720",
        "48571/5760",
        "210787/25920",
        "132731/17280",
        "30583/4320",
        "4747/540",
        "37283/4320",
        "53881/6480",
        "33889/4320",
        "2599/360",
        "1022/135",
        "1001/135",
        "2884/405",
        "301/45",
        "826/135",
        "8509/1080",
        "33301/4320",
        "23963/3240",
        "1999/288",
        "6851/1080",
        "13207/1620",
        "51631/6480",
        "12371/1620",
        "46387/6480",
        "2117/324",
        "151/18",
        "3931/480",
        "635/81",
        "31703/4320",
        "3611/540",
        "1159/135",
        "9041/1080",
        "3241/405",
        "8077/1080",
        "34/5",
        "4424/405",
        "4424/405",
        "12926/1215",
        "4078/405",
        "1244/135",
        "940/81",
        "940/81",
        "10987/972",
        "3467/324",
        "529/54",
        "14774/1215",
        "14774/1215",
        "86323/7290",
        "27227/2430",
        "4151/405",
        "2035/162",
        "2035/162",
        "59419/4860",
        "18719/1620",
        "1424/135",
        "1726/135",
        "1726/135",
        "1007/81",
        "1583/135",
        "32/3",
        "4424/405",
        "880/81",
        "12782/1215",
        "4006/405",
        "404/45",
        "940/81",
        "149443/12960",
        "216869/19440",
        "135809/12960",
        "10261/1080",
        "14774/1215",
        "23465/1944",
        "34009/2916",
        "106307/9720",
        "2671/270",
        "2035/162",
        "32287/2592",
        "233581/19440",
        "145657/12960",
        "10937/1080",
        "1726/135",
        "3419/270",
        "4936/405",
        "3067/270",
        "458/45",
        "1454/135",
        "1438/135",
        "12452/1215",
        "3872/405",
        "3478/405",
        "1235/108",
        "903/80",
        "105349/9720",
        "65369/6480",
        "7319/810",
        "9697/810",
        "3821/324",
        "82351/7290",
        "50939/4860",
        "4543/486",
        "6671/540",
        "8743/720",
        "112721/9720",
        "69433/6480",
        "7693/810",
        "113/9",
        "554/45",
        "4744/405",
        "1453/135",
        "1277/135",
        "4238/405",
        "4166/405",
        "11936/1215",
        "3676/405",
        "362/45",
        "3595/324",
        "140929/12960",
        "201227/19440",
        "123467/12960",
        "9073/1080",
        "28177/2430",
        "110107/9720",
        "156617/14580",
        "95621/9720",
        "1163/135",
        "19339/1620",
        "150617/12960",
        "213259/19440",
        "129379/12960",
        "9353/1080",
        "1633/135",
        "3167/270",
        "4459/405",
        "2683/270",
        "383/45",
        "4052/405",
        "3956/405",
        "11234/1215",
        "3418/405",
        "992/135",
        "1715/162",
        "33343/3240",
        "23557/2430",
        "28499/3240",
        "2051/270",
        "13403/1215",
        "25939/2430",
        "14579/1458",
        "10942/1215",
        "3116/405",
        "4582/405",
        "35291/3240",
        "24629/2430",
        "29299/3240",
        "1028/135",
        "308/27",
        "1474/135",
        "4081/405",
        "1199/135",
        "22/3",
        "392/27",
        "392/27",
        "1136/81",
        "352/27",
        "104/9",
        "425/27",
        "425/27",
        "9853/648",
        "3053/216",
        "451/36",
        "1346/81",
        "1346/81",
        "7795/486",
        "2411/162",
        "355/27",
        "1837/108",
        "1837/108",
        "10619/648",
        "3271/216",
        "239/18",
        "151/9",
        "151/9",
        "145/9",
        "133/9",
        "115/9",
        "392/27",
        "781/54",
        "1127/81",
        "695/54",
        "34/3",
        "425/27",
        "27041/1728",
        "38935/2592",
        "23947/1728",
        "1751/144",
        "1346/81",
        "42727/2592",
        "61325/3888",
        "37541/2592",
        "2725/216",
        "1837/108",
        "29083/1728",
        "41549/2592",
        "25241/1728",
        "201/16",
        "151/9",
        "2383/144",
        "1127/72",
        "2029/144",
        "427/36",
        "382/27",
        "379/27",
        "1088/81",
        "37/3",
        "290/27",
        "3311/216",
        "13085/864",
        "18695/1296",
        "3793/288",
        "1229/108",
        "1745/108",
        "6865/432",
        "29251/1944",
        "17657/1296",
        "1883/162",
        "3563/216",
        "13943/864",
        "19645/1296",
        "11713/864",
        "34/3",
        "875/54",
        "3401/216",
        "1579/108",
        "2771/216",
        "280/27",
        "362/27",
        "715/54",
        "1019/81",
        "617/54",
        "88/9",
        "3133/216",
        "24587/1728",
        "34777/2592",
        "20857/1728",
        "163/16",
        "4937/324",
        "38461/2592",
        "53891/3888",
        "31895/2592",
        "2197/216",
        "3341/216",
        "25801/1728",
        "35699/2592",
        "20723/1728",
        "1381/144",
        "271/18",
        "2069/144",
        "937/72",
        "1583/144",
        "299/36",
        "332/27",
        "326/27",
        "920/81",
        "274/27",
        "76/9",
        "1433/108",
        "5573/432",
        "3887/324",
        "4561/432",
        "103/12",
        "2245/162",
        "8635/648",
        "11873/972",
        "6821/648",
        "223/27",
        "376/27",
        "5707/432",
        "3847/324",
        "4283/432",
        "22/3",
        "40/3",
        "149/12",
        "65/6",
        "103/12",
        "17/3",
        "56/3",
        "56/3",
        "161/9",
        "49/3",
        "14",
        "62/3",
        "62/3",
        "713/36",
        "217/12",
        "31/2",
        "197/9",
        "197/9",
        "377/18",
        "343/18",
        "146/9",
        "131/6",
        "131/6",
        "749/36",
        "75/4",
        "47/3",
        "20",
        "20",
        "170/9",
        "50/3",
        "40/3",
        "56/3",
        "56/3",
        "161/9",
        "49/3",
        "14",
        "62/3",
        "659/32",
        "2831/144",
        "1715/96",
        "365/24",
        "197/9",
        "391/18",
        "371/18",
        "167/9",
        "140/9",
        "131/6",
        "2069/96",
        "2915/144",
        "573/32",
        "349/24",
        "20",
        "235/12",
        "325/18",
        "185/12",
        "35/3",
        "161/9",
        "161/9",
        "154/9",
        "140/9",
        "119/9",
        "713/36",
        "2831/144",
        "1343/72",
        "2417/144",
        "253/18",
        "377/18",
        "371/18",
        "58/3",
        "154/9",
        "251/18",
        "749/36",
        "2915/144",
        "1343/72",
        "2309/144",
        "223/18",
        "170/9",
        "325/18",
        "145/9",
        "235/18",
        "80/9",
        "49/3",
        "49/3",
        "140/9",
        "14",
        "35/3",
        "217/12",
        "1715/96",
        "2417/144",
        "475/32",
        "289/24",
        "343/18",
        "167/9",
        "154/9",
        "265/18",
        "205/18",
        "75/4",
        "573/32",
        "2309/144",
        "1261/96",
        "221/24",
        "50/3",
        "185/12",
        "235/18",
        "115/12",
        "5",
        "14",
        "14",
        "119/9",
        "35/3",
        "28/3",
        "31/2",
        "365/24",
        "253/18",
        "289/24",
        "55/6",
        "146/9",
        "140/9",
        "251/18",
        "205/18",
        "71/9",
        "47/3",
        "349/24",
        "223/18",
        "221/24",
        "5",
        "40/3",
        "35/3",
        "80/9",
        "5",
        "0",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "104/15",
        "104/15",
        "2789/405",
        "917/135",
        "898/135",
        "107/15",
        "107/15",
        "574/81",
        "944/135",
        "185/27",
        "989/135",
        "989/135",
        "2948/405",
        "194/27",
        "317/45",
        "338/45",
        "338/45",
        "3023/405",
        "199/27",
        "976/135",
        "346/45",
        "346/45",
        "619/81",
        "1019/135",
        "200/27",
        "104/15",
        "311/45",
        "2771/405",
        "908/135",
        "886/135",
        "107/15",
        "64/9",
        "2852/405",
        "187/27",
        "913/135",
        "989/135",
        "986/135",
        "586/81",
        "961/135",
        "313/45",
        "338/45",
        "337/45",
        "601/81",
        "986/135",
        "964/135",
        "346/45",
        "23/3",
        "3077/405",
        "202/27",
        "988/135",
        "2797/405",
        "2779/405",
        "914/135",
        "2686/405",
        "2611/405",
        "2878/405",
        "572/81",
        "941/135",
        "2767/405",
        "2692/405",
        "2956/405",
        "2938/405",
        "967/135",
        "569/81",
        "554/81",
        "3031/405",
        "3013/405",
        "992/135",
        "584/81",
        "569/81",
        "3103/405",
        "617/81",
        "1016/135",
        "2992/405",
        "2917/405",
        "185/27",
        "916/135",
        "2702/405",
        "293/45",
        "851/135",
        "952/135",
        "943/135",
        "2783/405",
        "302/45",
        "878/135",
        "326/45",
        "323/45",
        "2861/405",
        "932/135",
        "904/135",
        "1003/135",
        "994/135",
        "2936/405",
        "319/45",
        "929/135",
        "1027/135",
        "1018/135",
        "3008/405",
        "109/15",
        "953/135",
        "914/135",
        "902/135",
        "2651/405",
        "859/135",
        "92/15",
        "941/135",
        "929/135",
        "2732/405",
        "886/135",
        "19/3",
        "967/135",
        "191/27",
        "562/81",
        "304/45",
        "881/135",
        "992/135",
        "196/27",
        "577/81",
        "937/135",
        "302/45",
        "1016/135",
        "1004/135",
        "2957/405",
        "961/135",
        "62/9",
        "152/15",
        "152/15",
        "1348/135",
        "436/45",
        "416/45",
        "319/30",
        "319/30",
        "45269/4320",
        "2929/288",
        "6989/720",
        "499/45",
        "499/45",
        "4721/432",
        "7637/720",
        "81/8",
        "2759/240",
        "2759/240",
        "48941/4320",
        "15833/1440",
        "1889/180",
        "237/20",
        "237/20",
        "12611/1080",
        "4079/360",
        "973/90",
        "152/15",
        "403/40",
        "5329/540",
        "685/72",
        "811/90",
        "319/30",
        "1353/128",
        "89449/8640",
        "57491/5760",
        "2723/288",
        "499/45",
        "31741/2880",
        "9325/864",
        "29963/2880",
        "473/48",
        "2759/240",
        "7311/640",
        "96631/8640",
        "62081/5760",
        "2939/288",
        "237/20",
        "5651/480",
        "24889/2160",
        "15983/1440",
        "3781/360",
        "271/27",
        "5357/540",
        "869/90",
        "4991/540",
        "1172/135",
        "45493/4320",
        "89897/8640",
        "14579/1440",
        "83717/8640",
        "39313/4320",
        "23717/2160",
        "46849/4320",
        "1519/144",
        "43597/4320",
        "4093/432",
        "9833/864",
        "97079/8640",
        "15731/1440",
        "90251/8640",
        "42337/4320",
        "12667/1080",
        "25001/2160",
        "4049/360",
        "23213/2160",
        "10879/1080",
        "443/45",
        "3481/360",
        "5047/540",
        "71/8",
        "743/90",
        "14869/1440",
        "58387/5760",
        "84613/8640",
        "5949/640",
        "6223/720",
        "861/80",
        "3379/320",
        "8809/864",
        "27853/2880",
        "647/72",
        "16057/1440",
        "62977/5760",
        "91147/8640",
        "6399/640",
        "3341/360",
        "827/72",
        "16207/1440",
        "23437/2160",
        "4931/480",
        "857/90",
        "86/9",
        "839/90",
        "1207/135",
        "757/90",
        "116/15",
        "7213/720",
        "14063/1440",
        "40433/4320",
        "1267/144",
        "97/12",
        "3757/360",
        "7319/720",
        "4205/432",
        "1097/120",
        "151/18",
        "389/36",
        "15143/1440",
        "43457/4320",
        "3397/360",
        "415/48",
        "1001/90",
        "3893/360",
        "11159/1080",
        "871/90",
        "177/20",
        "632/45",
        "632/45",
        "5558/405",
        "1766/135",
        "1636/135",
        "226/15",
        "226/15",
        "9539/648",
        "15151/1080",
        "1403/108",
        "430/27",
        "430/27",
        "75593/4860",
        "23993/1620",
        "11093/810",
        "199/12",
        "199/12",
        "52439/3240",
        "16619/1080",
        "1916/135",
        "17",
        "17",
        "895/54",
        "283/18",
        "130/9",
        "632/45",
        "628/45",
        "5486/405",
        "346/27",
        "1588/135",
        "226/15",
        "21541/1440",
        "18799/1296",
        "59209/4320",
        "2713/216",
        "430/27",
        "68249/4320",
        "297413/19440",
        "37397/2592",
        "42719/3240",
        "199/12",
        "11833/720",
        "12869/810",
        "6455/432",
        "7343/540",
        "17",
        "4039/240",
        "17531/1080",
        "10951/720",
        "2477/180",
        "1118/81",
        "5518/405",
        "1772/135",
        "4984/405",
        "4522/405",
        "47951/3240",
        "94507/6480",
        "3029/216",
        "84991/6480",
        "7687/648",
        "75973/4860",
        "298933/19440",
        "47791/3240",
        "267331/19440",
        "15043/1215",
        "52687/3240",
        "12931/810",
        "1649/108",
        "9185/648",
        "41089/3240",
        "899/54",
        "17611/1080",
        "2797/180",
        "15493/1080",
        "1718/135",
        "1798/135",
        "1762/135",
        "5048/405",
        "104/9",
        "1394/135",
        "15407/1080",
        "60233/4320",
        "17203/1296",
        "17653/1440",
        "1177/108",
        "24373/1620",
        "38005/2592",
        "270371/19440",
        "55217/4320",
        "36559/3240",
        "16867/1080",
        "32771/2160",
        "46421/3240",
        "9421/720",
        "12359/1080",
        "287/18",
        "11111/720",
        "15653/1080",
        "3151/240",
        "2041/180",
        "340/27",
        "1652/135",
        "4682/405",
        "1426/135",
        "416/45",
        "7271/540",
        "14077/1080",
        "7943/648",
        "6013/540",
        "29/3",
        "11473/810",
        "44239/3240",
        "15518/1215",
        "37319/3240",
        "2671/270",
        "1978/135",
        "7591/540",
        "42329/3240",
        "12607/1080",
        "593/60",
        "134/9",
        "2557/180",
        "1768/135",
        "2081/180",
        "48/5",
        "56/3",
        "56/3",
        "488/27",
        "152/9",
        "136/9",
        "41/2",
        "41/2",
        "8573/432",
        "2669/144",
        "1193/72",
        "197/9",
        "197/9",
        "13717/648",
        "4261/216",
        "1897/108",
        "181/8",
        "181/8",
        "9433/432",
        "2917/144",
        "161/9",
        "45/2",
        "45/2",
        "779/36",
        "239/12",
        "52/3",
        "56/3",
        "223/12",
        "967/54",
        "599/36",
        "133/9",
        "41/2",
        "3911/192",
        "16921/864",
        "10451/576",
        "2311/144",
        "197/9",
        "6251/288",
        "26957/1296",
        "16567/864",
        "3635/216",
        "181/8",
        "4297/192",
        "18443/864",
        "11245/576",
        "2435/144",
        "45/2",
        "355/16",
        "1513/72",
        "911/48",
        "193/12",
        "490/27",
        "971/54",
        "155/9",
        "857/54",
        "376/27",
        "8605/432",
        "16985/864",
        "2699/144",
        "14837/864",
        "6457/432",
        "13763/648",
        "27049/1296",
        "4273/216",
        "23293/1296",
        "10007/648",
        "9461/432",
        "18499/864",
        "2899/144",
        "15607/864",
        "6569/432",
        "781/36",
        "1517/72",
        "235/12",
        "1241/72",
        "505/36",
        "154/9",
        "607/36",
        "865/54",
        "175/12",
        "113/9",
        "2701/144",
        "10579/576",
        "14965/864",
        "2999/192",
        "955/72",
        "4307/216",
        "16751/864",
        "23477/1296",
        "4643/288",
        "362/27",
        "2945/144",
        "11357/576",
        "15719/864",
        "3049/192",
        "115/9",
        "241/12",
        "919/48",
        "1249/72",
        "235/16",
        "67/6",
        "140/9",
        "137/9",
        "386/27",
        "115/9",
        "32/3",
        "1225/72",
        "2375/144",
        "6617/432",
        "971/72",
        "11",
        "1943/108",
        "3727/216",
        "10237/648",
        "1471/108",
        "193/18",
        "329/18",
        "2491/144",
        "6709/432",
        "467/36",
        "77/8",
        "53/3",
        "197/12",
        "515/36",
        "34/3",
        "15/2",
        "24",
        "24",
        "23",
        "21",
        "18",
        "27",
        "27",
        "207/8",
        "189/8",
        "81/4",
        "29",
        "29",
        "111/4",
        "101/4",
        "43/2",
        "117/4",
        "117/4",
        "223/8",
        "201/8",
        "21",
        "27",
        "27",
        "51/2",
        "45/2",
        "18",
        "24",
        "24",
        "23",
        "21",
        "18",
        "27",
        "861/32",
        "411/16",
        "747/32",
        "159/8",
        "29",
        "921/32",
        "437/16",
        "787/32",
        "165/8",
        "117/4",
        "231/8",
        "217/8",
        "24",
        "39/2",
        "27",
        "423/16",
        "195/8",
        "333/16",
        "63/4",
        "23",
        "23",
        "22",
        "20",
        "17",
        "207/8",
        "411/16",
        "195/8",
        "351/16",
        "147/8",
        "111/4",
        "437/16",
        "205/8",
        "363/16",
        "37/2",
        "223/8",
        "217/8",
        "25",
        "43/2",
        "133/8",
        "51/2",
        "195/8",
        "87/4",
        "141/8",
        "12",
        "21",
        "21",
        "20",
        "18",
        "15",
        "189/8",
        "747/32",
        "351/16",
        "621/32",
        "63/4",
        "101/4",
        "787/32",
        "363/16",
        "625/32",
        "121/8",
        "201/8",
        "24",
        "43/2",
        "141/8",
        "99/8",
        "45/2",
        "333/16",
        "141/8",
        "207/16",
        "27/4",
        "18",
        "18",
        "17",
        "15",
        "12",
        "81/4",
        "159/8",
        "147/8",
        "63/4",
        "12",
        "43/2",
        "165/8",
        "37/2",
        "121/8",
        "21/2",
        "21",
        "39/2",
        "133/8",
        "99/8",
        "27/4",
        "18",
        "63/4",
        "12",
        "27/4",
        "0",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "6",
        "6",
        "6",
        "6",
        "6",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "6",
        "6",
        "6",
        "6",
        "6",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "6",
        "6",
        "6",
        "6",
        "6",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "6",
        "6",
        "6",
        "6",
        "6",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "6",
        "6",
        "6",
        "6",
        "6",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "416/45",
        "416/45",
        "3724/405",
        "1228/135",
        "1208/135",
        "428/45",
        "428/45",
        "3832/405",
        "1264/135",
        "1244/135",
        "3956/405",
        "3956/405",
        "1312/135",
        "3896/405",
        "3836/405",
        "1352/135",
        "1352/135",
        "4036/405",
        "148/15",
        "1312/135",
        "1384/135",
        "1384/135",
        "4132/405",
        "1364/135",
        "448/45",
        "416/45",
        "1244/135",
        "740/81",
        "1216/135",
        "1192/135",
        "428/45",
        "256/27",
        "3808/405",
        "1252/135",
        "1228/135",
        "3956/405",
        "3944/405",
        "1304/135",
        "772/81",
        "3788/405",
        "1352/135",
        "1348/135",
        "4012/405",
        "88/9",
        "48/5",
        "1384/135",
        "92/9",
        "4108/405",
        "1352/135",
        "1328/135",
        "3724/405",
        "740/81",
        "3656/405",
        "3592/405",
        "3508/405",
        "3832/405",
        "3808/405",
        "3764/405",
        "740/81",
        "3616/405",
        "1312/135",
        "1304/135",
        "3868/405",
        "1268/135",
        "248/27",
        "4036/405",
        "4012/405",
        "3968/405",
        "3904/405",
        "764/81",
        "4132/405",
        "4108/405",
        "4064/405",
        "800/81",
        "3916/405",
        "1228/135",
        "1216/135",
        "3592/405",
        "1172/135",
        "76/9",
        "1264/135",
        "1252/135",
        "740/81",
        "1208/135",
        "392/45",
        "3896/405",
        "772/81",
        "1268/135",
        "3728/405",
        "3632/405",
        "148/15",
        "88/9",
        "3904/405",
        "1276/135",
        "1244/135",
        "1364/135",
        "1352/135",
        "800/81",
        "436/45",
        "1276/135",
        "1208/135",
        "1192/135",
        "3508/405",
        "76/9",
        "368/45",
        "1244/135",
        "1228/135",
        "3616/405",
        "392/45",
        "76/9",
        "3836/405",
        "3788/405",
        "248/27",
        "3632/405",
        "3524/405",
        "1312/135",
        "48/5",
        "764/81",
        "1244/135",
        "1208/135",
        "448/45",
        "1328/135",
        "3916/405",
        "1276/135",
        "248/27",
        "608/45",
        "608/45",
        "1802/135",
        "586/45",
        "188/15",
        "638/45",
        "638/45",
        "15127/1080",
        "4919/360",
        "263/20",
        "1996/135",
        "1996/135",
        "2629/180",
        "7693/540",
        "3701/270",
        "2759/180",
        "2759/180",
        "16351/1080",
        "1063/72",
        "71/5",
        "79/5",
        "79/5",
        "4213/270",
        "1369/90",
        "658/45",
        "608/45",
        "403/30",
        "1781/135",
        "1151/90",
        "110/9",
        "638/45",
        "451/32",
        "29891/2160",
        "19313/1440",
        "4613/360",
        "1996/135",
        "31741/2160",
        "577/40",
        "30187/2160",
        "7207/540",
        "2759/180",
        "2437/160",
        "6457/432",
        "20843/1440",
        "4973/360",
        "79/5",
        "5651/360",
        "1663/108",
        "1073/72",
        "1279/90",
        "1802/135",
        "1781/135",
        "1738/135",
        "1673/135",
        "1586/135",
        "15127/1080",
        "29891/2160",
        "14579/1080",
        "5611/432",
        "13291/1080",
        "2629/180",
        "577/40",
        "1519/108",
        "541/40",
        "461/36",
        "16351/1080",
        "6457/432",
        "15731/1080",
        "30233/2160",
        "14299/1080",
        "4213/270",
        "1663/108",
        "4049/270",
        "1555/108",
        "3673/270",
        "586/45",
        "1151/90",
        "1673/135",
        "71/6",
        "100/9",
        "4919/360",
        "19313/1440",
        "5611/432",
        "1983/160",
        "2093/180",
        "7693/540",
        "30187/2160",
        "541/40",
        "27853/2160",
        "3263/270",
        "1063/72",
        "20843/1440",
        "30233/2160",
        "2133/160",
        "1123/90",
        "1369/90",
        "1073/72",
        "1555/108",
        "4931/360",
        "64/5",
        "188/15",
        "110/9",
        "1586/135",
        "100/9",
        "464/45",
        "263/20",
        "4613/360",
        "13291/1080",
        "2093/180",
        "97/9",
        "3701/270",
        "7207/540",
        "461/36",
        "3263/270",
        "302/27",
        "71/5",
        "4973/360",
        "14299/1080",
        "1123/90",
        "415/36",
        "658/45",
        "1279/90",
        "3673/270",
        "64/5",
        "59/5",
        "2528/135",
        "2528/135",
        "7432/405",
        "88/5",
        "2224/135",
        "904/45",
        "904/45",
        "15941/810",
        "5093/270",
        "2381/135",
        "1720/81",
        "1720/81",
        "25261/1215",
        "2687/135",
        "7522/405",
        "199/9",
        "199/9",
        "17521/810",
        "5581/270",
        "2596/135",
        "68/3",
        "68/3",
        "598/27",
        "190/9",
        "176/9",
        "2528/135",
        "2512/135",
        "7336/405",
        "776/45",
        "16",
        "904/45",
        "21541/1080",
        "31417/1620",
        "19907/1080",
        "4607/270",
        "1720/81",
        "68249/3240",
        "99391/4860",
        "4189/216",
        "4831/270",
        "199/9",
        "11833/540",
        "1720/81",
        "10841/540",
        "2489/135",
        "68/3",
        "4039/180",
        "5857/270",
        "3677/180",
        "839/45",
        "7432/405",
        "7336/405",
        "7088/405",
        "6688/405",
        "6136/405",
        "15941/810",
        "31417/1620",
        "3029/162",
        "28501/1620",
        "2605/162",
        "25261/1215",
        "99391/4860",
        "47791/2430",
        "89617/4860",
        "20374/1215",
        "17521/810",
        "1720/81",
        "1649/81",
        "15391/810",
        "13903/810",
        "598/27",
        "5857/270",
        "2797/135",
        "5191/270",
        "2324/135",
        "88/5",
        "776/45",
        "6688/405",
        "416/27",
        "376/27",
        "5093/270",
        "19907/1080",
        "28501/1620",
        "17653/1080",
        "661/45",
        "2687/135",
        "4189/216",
        "89617/4860",
        "55217/3240",
        "12313/810",
        "5581/270",
        "10841/540",
        "15391/810",
        "9421/540",
        "1387/90",
        "190/9",
        "3677/180",
        "5191/270",
        "3151/180",
        "229/15",
        "2224/135",
        "16",
        "6136/405",
        "376/27",
        "1664/135",
        "2381/135",
        "4607/270",
        "2605/162",
        "661/45",
        "116/9",
        "7522/405",
        "4831/270",
        "20374/1215",
        "12313/810",
        "5342/405",
        "2596/135",
        "2489/135",
        "13903/810",
        "1387/90",
        "593/45",
        "176/9",
        "839/45",
        "2324/135",
        "229/15",
        "64/5",
        "224/9",
        "224/9",
        "652/27",
        "68/3",
        "184/9",
        "82/3",
        "82/3",
        "2863/108",
        "895/36",
        "403/18",
        "788/27",
        "788/27",
        "2290/81",
        "238/9",
        "640/27",
        "181/6",
        "181/6",
        "3149/108",
        "977/36",
        "217/9",
        "30",
        "30",
        "260/9",
        "80/3",
        "70/3",
        "224/9",
        "223/9",
        "646/27",
        "67/3",
        "20",
        "82/3",
        "3911/144",
        "5651/216",
        "3505/144",
        "781/36",
        "788/27",
        "6251/216",
        "9001/324",
        "617/24",
        "409/18",
        "181/6",
        "4297/144",
        "6157/216",
        "3767/144",
        "821/36",
        "30",
        "355/12",
        "505/18",
        "305/12",
        "65/3",
        "652/27",
        "646/27",
        "620/27",
        "574/27",
        "508/27",
        "2863/108",
        "5651/216",
        "2699/108",
        "4967/216",
        "2179/108",
        "2290/81",
        "9001/324",
        "4273/162",
        "7795/324",
        "1687/81",
        "3149/108",
        "6157/216",
        "2899/108",
        "5221/216",
        "2213/108",
        "260/9",
        "505/18",
        "235/9",
        "415/18",
        "170/9",
        "68/3",
        "67/3",
        "574/27",
        "175/9",
        "152/9",
        "895/36",
        "3505/144",
        "4967/216",
        "2999/144",
        "107/6",
        "238/9",
        "617/24",
        "7795/324",
        "4643/216",
        "973/54",
        "977/36",
        "3767/144",
        "5221/216",
        "3049/144",
        "103/6",
        "80/3",
        "305/12",
        "415/18",
        "235/12",
        "15",
        "184/9",
        "20",
        "508/27",
        "152/9",
        "128/9",
        "403/18",
        "781/36",
        "2179/108",
        "107/6",
        "44/3",
        "640/27",
        "409/18",
        "1687/81",
        "973/54",
        "386/27",
        "217/9",
        "821/36",
        "2213/108",
        "103/6",
        "77/6",
        "70/3",
        "65/3",
        "170/9",
        "15",
        "10",
        "32",
        "32",
        "92/3",
        "28",
        "24",
        "36",
        "36",
        "69/2",
        "63/2",
        "27",
        "116/3",
        "116/3",
        "37",
        "101/3",
        "86/3",
        "39",
        "39",
        "223/6",
        "67/2",
        "28",
        "36",
        "36",
        "34",
        "30",
        "24",
        "32",
        "32",
        "92/3",
        "28",
        "24",
        "36",
        "287/8",
        "137/4",
        "249/8",
        "53/2",
        "116/3",
        "307/8",
        "437/12",
        "787/24",
        "55/2",
        "39",
        "77/2",
        "217/6",
        "32",
        "26",
        "36",
        "141/4",
        "65/2",
        "111/4",
        "21",
        "92/3",
        "92/3",
        "88/3",
        "80/3",
        "68/3",
        "69/2",
        "137/4",
        "65/2",
        "117/4",
        "49/2",
        "37",
        "437/12",
        "205/6",
        "121/4",
        "74/3",
        "223/6",
        "217/6",
        "100/3",
        "86/3",
        "133/6",
        "34",
        "65/2",
        "29",
        "47/2",
        "16",
        "28",
        "28",
        "80/3",
        "24",
        "20",
        "63/2",
        "249/8",
        "117/4",
        "207/8",
        "21",
        "101/3",
        "787/24",
        "121/4",
        "625/24",
        "121/6",
        "67/2",
        "32",
        "86/3",
        "47/2",
        "33/2",
        "30",
        "111/4",
        "47/2",
        "69/4",
        "9",
        "24",
        "24",
        "68/3",
        "20",
        "16",
        "27",
        "53/2",
        "49/2",
        "21",
        "16",
        "86/3",
        "55/2",
        "74/3",
        "121/6",
        "14",
        "28",
        "26",
        "133/6",
        "33/2",
        "9",
        "24",
        "21",
        "16",
        "9",
        "0",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "80/27",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "161/54",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "163/54",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "82/27",
        "208/45",
        "208/45",
        "206/45",
        "202/45",
        "196/45",
        "208/45",
        "623/135",
        "616/135",
        "67/15",
        "584/135",
        "374/81",
        "1864/405",
        "368/81",
        "1798/405",
        "1738/405",
        "622/135",
        "619/135",
        "122/27",
        "119/27",
        "574/135",
        "124/27",
        "616/135",
        "202/45",
        "118/27",
        "568/135",
        "211/45",
        "211/45",
        "209/45",
        "41/9",
        "199/45",
        "211/45",
        "632/135",
        "125/27",
        "68/15",
        "593/135",
        "1897/405",
        "1891/405",
        "1867/405",
        "365/81",
        "353/81",
        "631/135",
        "628/135",
        "619/135",
        "604/135",
        "583/135",
        "629/135",
        "125/27",
        "41/9",
        "599/135",
        "577/135",
        "1924/405",
        "1924/405",
        "1906/405",
        "374/81",
        "1816/405",
        "1924/405",
        "1921/405",
        "380/81",
        "1861/405",
        "1804/405",
        "1922/405",
        "1916/405",
        "1892/405",
        "370/81",
        "358/81",
        "1918/405",
        "1909/405",
        "1882/405",
        "1837/405",
        "1774/405",
        "1912/405",
        "380/81",
        "374/81",
        "1822/405",
        "1756/405",
        "649/135",
        "649/135",
        "643/135",
        "631/135",
        "613/135",
        "649/135",
        "24/5",
        "641/135",
        "628/135",
        "203/45",
        "389/81",
        "1939/405",
        "383/81",
        "1873/405",
        "1813/405",
        "647/135",
        "644/135",
        "127/27",
        "124/27",
        "599/135",
        "43/9",
        "641/135",
        "631/135",
        "41/9",
        "593/135",
        "656/135",
        "656/135",
        "130/27",
        "638/135",
        "124/27",
        "656/135",
        "131/27",
        "24/5",
        "127/27",
        "616/135",
        "1966/405",
        "392/81",
        "1936/405",
        "1894/405",
        "1834/405",
        "218/45",
        "217/45",
        "214/45",
        "209/45",
        "202/45",
        "652/135",
        "24/5",
        "638/135",
        "622/135",
        "40/9",
        "304/45",
        "304/45",
        "298/45",
        "286/45",
        "268/45",
        "304/45",
        "485/72",
        "79/12",
        "2267/360",
        "529/90",
        "908/135",
        "3611/540",
        "1759/270",
        "3353/540",
        "779/135",
        "20/3",
        "793/120",
        "77/12",
        "731/120",
        "169/30",
        "296/45",
        "13/2",
        "283/45",
        "107/18",
        "82/15",
        "623/90",
        "623/90",
        "9773/1440",
        "9383/1440",
        "4399/720",
        "623/90",
        "19871/2880",
        "809/120",
        "18571/2880",
        "2167/360",
        "29767/4320",
        "7393/1080",
        "3599/540",
        "27427/4320",
        "25477/4320",
        "3277/480",
        "2163/320",
        "1049/160",
        "5969/960",
        "919/160",
        "4847/720",
        "797/120",
        "9239/1440",
        "8719/1440",
        "667/120",
        "953/135",
        "953/135",
        "14951/2160",
        "14357/2160",
        "6733/1080",
        "953/135",
        "6077/864",
        "371/54",
        "28381/4320",
        "3311/540",
        "3035/432",
        "1883/270",
        "916/135",
        "13951/2160",
        "12949/2160",
        "15029/2160",
        "5945/864",
        "14399/2160",
        "27277/4320",
        "12581/2160",
        "1481/216",
        "3647/540",
        "14069/2160",
        "13253/2160",
        "607/108",
        "5159/720",
        "5159/720",
        "10117/1440",
        "1943/288",
        "1139/180",
        "5159/720",
        "6851/960",
        "5017/720",
        "19181/2880",
        "497/80",
        "30799/4320",
        "3055/432",
        "14849/2160",
        "28243/4320",
        "5237/864",
        "10163/1440",
        "20077/2880",
        "9713/1440",
        "18373/2880",
        "8459/1440",
        "139/20",
        "4921/720",
        "1895/288",
        "2969/480",
        "4069/720",
        "1303/180",
        "1303/180",
        "511/72",
        "2453/360",
        "115/18",
        "1303/180",
        "5189/720",
        "211/30",
        "4837/720",
        "1127/180",
        "7777/1080",
        "1927/270",
        "3743/540",
        "7111/1080",
        "6583/1080",
        "57/8",
        "1687/240",
        "163/24",
        "513/80",
        "707/120",
        "631/90",
        "413/60",
        "2381/360",
        "2233/360",
        "113/20",
        "1264/135",
        "1264/135",
        "1228/135",
        "1156/135",
        "1048/135",
        "1264/135",
        "28/3",
        "244/27",
        "1144/135",
        "344/45",
        "3748/405",
        "3724/405",
        "3592/405",
        "3352/405",
        "3004/405",
        "244/27",
        "1208/135",
        "232/27",
        "1076/135",
        "956/135",
        "392/45",
        "232/27",
        "1108/135",
        "68/9",
        "896/135",
        "262/27",
        "262/27",
        "10183/1080",
        "9589/1080",
        "4349/540",
        "262/27",
        "20869/2160",
        "841/90",
        "3781/432",
        "2129/270",
        "31061/3240",
        "7697/810",
        "3703/405",
        "27569/3240",
        "24623/3240",
        "3367/360",
        "6643/720",
        "353/40",
        "5867/720",
        "2591/360",
        "4861/540",
        "53/6",
        "9061/1080",
        "1657/216",
        "601/90",
        "4024/405",
        "4024/405",
        "15637/1620",
        "14719/1620",
        "6671/810",
        "4024/405",
        "8537/864",
        "12367/1296",
        "115613/12960",
        "8657/1080",
        "47671/4860",
        "37709/3888",
        "90449/9720",
        "167743/19440",
        "3727/486",
        "15479/1620",
        "121693/12960",
        "57941/6480",
        "106399/12960",
        "23311/3240",
        "2477/270",
        "29011/3240",
        "1369/162",
        "2759/360",
        "5341/810",
        "1085/108",
        "1085/108",
        "2107/216",
        "1981/216",
        "224/27",
        "1085/108",
        "8621/864",
        "1385/144",
        "7747/864",
        "1733/216",
        "32101/3240",
        "63317/6480",
        "30271/3240",
        "55877/6480",
        "24661/3240",
        "3467/360",
        "13573/1440",
        "2143/240",
        "11723/1440",
        "1271/180",
        "1244/135",
        "1073/120",
        "9047/1080",
        "4061/540",
        "1147/180",
        "451/45",
        "451/45",
        "175/18",
        "821/90",
        "74/9",
        "451/45",
        "7157/720",
        "1147/120",
        "6391/720",
        "1421/180",
        "533/54",
        "10483/1080",
        "4991/540",
        "9157/1080",
        "1001/135",
        "287/30",
        "2237/240",
        "351/40",
        "1903/240",
        "407/60",
        "82/9",
        "527/60",
        "367/45",
        "1301/180",
        "6",
        "112/9",
        "112/9",
        "12",
        "100/9",
        "88/9",
        "112/9",
        "149/12",
        "215/18",
        "397/36",
        "29/3",
        "328/27",
        "653/54",
        "313/27",
        "575/54",
        "250/27",
        "104/9",
        "413/36",
        "197/18",
        "359/36",
        "77/9",
        "32/3",
        "95/9",
        "10",
        "9",
        "68/9",
        "235/18",
        "235/18",
        "1813/144",
        "1679/144",
        "739/72",
        "235/18",
        "3743/288",
        "449/36",
        "3307/288",
        "361/36",
        "5503/432",
        "1363/108",
        "325/27",
        "4747/432",
        "4093/432",
        "581/48",
        "1145/96",
        "1625/144",
        "977/96",
        "413/48",
        "803/72",
        "131/12",
        "1471/144",
        "1303/144",
        "89/12",
        "361/27",
        "361/27",
        "2783/216",
        "2573/216",
        "1129/108",
        "361/27",
        "239/18",
        "2743/216",
        "2513/216",
        "121/12",
        "8441/648",
        "8321/648",
        "3943/324",
        "892/81",
        "6071/648",
        "2665/216",
        "2605/216",
        "305/27",
        "1085/108",
        "1795/216",
        "407/36",
        "1181/108",
        "2177/216",
        "629/72",
        "373/54",
        "959/72",
        "959/72",
        "205/16",
        "1699/144",
        "185/18",
        "959/72",
        "3799/288",
        "113/9",
        "3287/288",
        "703/72",
        "5591/432",
        "685/54",
        "2575/216",
        "4601/432",
        "3833/432",
        "195/16",
        "1133/96",
        "1571/144",
        "913/96",
        "365/48",
        "199/18",
        "253/24",
        "457/48",
        "1151/144",
        "143/24",
        "77/6",
        "77/6",
        "443/36",
        "45/4",
        "29/3",
        "77/6",
        "38/3",
        "431/36",
        "43/4",
        "9",
        "149/12",
        "145/12",
        "101/9",
        "59/6",
        "95/12",
        "139/12",
        "133/12",
        "181/18",
        "17/2",
        "77/12",
        "31/3",
        "29/3",
        "305/36",
        "27/4",
        "9/2",
        "16",
        "16",
        "46/3",
        "14",
        "12",
        "16",
        "16",
        "46/3",
        "14",
        "12",
        "46/3",
        "46/3",
        "44/3",
        "40/3",
        "34/3",
        "14",
        "14",
        "40/3",
        "12",
        "10",
        "12",
        "12",
        "34/3",
        "10",
        "8",
        "17",
        "17",
        "391/24",
        "119/8",
        "51/4",
        "17",
        "271/16",
        "97/6",
        "235/16",
        "25/2",
        "391/24",
        "97/6",
        "46/3",
        "331/24",
        "277/24",
        "119/8",
        "235/16",
        "331/24",
        "195/16",
        "79/8",
        "51/4",
        "25/2",
        "277/24",
        "79/8",
        "15/2",
        "52/3",
        "52/3",
        "199/12",
        "181/12",
        "77/6",
        "52/3",
        "1651/96",
        "261/16",
        "1409/96",
        "295/24",
        "199/12",
        "261/16",
        "367/24",
        "649/48",
        "11",
        "181/12",
        "1409/96",
        "649/48",
        "1115/96",
        "215/24",
        "77/6",
        "295/24",
        "11",
        "215/24",
        "37/6",
        "67/4",
        "67/4",
        "383/24",
        "115/8",
        "12",
        "67/4",
        "529/32",
        "745/48",
        "439/32",
        "89/8",
        "383/24",
        "745/48",
        "343/24",
        "589/48",
        "227/24",
        "115/8",
        "439/32",
        "589/48",
        "321/32",
        "7",
        "12",
        "89/8",
        "227/24",
        "7",
        "15/4",
        "15",
        "15",
        "85/6",
        "25/2",
        "10",
        "15",
        "235/16",
        "325/24",
        "185/16",
        "35/4",
        "85/6",
        "325/24",
        "145/12",
        "235/24",
        "20/3",
        "25/2",
        "185/16",
        "235/24",
        "115/16",
        "15/4",
        "10",
        "35/4",
        "20/3",
        "15/4",
        "0",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "16/9",
        "80/27",
        "211/72",
        "313/108",
        "619/216",
        "17/6",
        "161/54",
        "637/216",
        "35/12",
        "623/216",
        "77/27",
        "3",
        "641/216",
        "317/108",
        "209/72",
        "155/54",
        "163/54",
        "215/72",
        "319/108",
        "631/216",
        "26/9",
        "82/27",
        "649/216",
        "107/36",
        "635/216",
        "157/54",
        "161/54",
        "637/216",
        "35/12",
        "623/216",
        "77/27",
        "3",
        "641/216",
        "317/108",
        "209/72",
        "155/54",
        "163/54",
        "215/72",
        "319/108",
        "631/216",
        "26/9",
        "82/27",
        "649/216",
        "107/36",
        "635/216",
        "157/54",
        "55/18",
        "653/216",
        "323/108",
        "71/24",
        "79/27",
        "3",
        "641/216",
        "317/108",
        "209/72",
        "155/54",
        "163/54",
        "215/72",
        "319/108",
        "631/216",
        "26/9",
        "82/27",
        "649/216",
        "107/36",
        "635/216",
        "157/54",
        "55/18",
        "653/216",
        "323/108",
        "71/24",
        "79/27",
        "83/27",
        "73/24",
        "325/108",
        "643/216",
        "53/18",
        "163/54",
        "215/72",
        "319/108",
        "631/216",
        "26/9",
        "82/27",
        "649/216",
        "107/36",
        "635/216",
        "157/54",
        "55/18",
        "653/216",
        "323/108",
        "71/24",
        "79/27",
        "83/27",
        "73/24",
        "325/108",
        "643/216",
        "53/18",
        "167/54",
        "661/216",
        "109/36",
        "647/216",
        "80/27",
        "82/27",
        "649/216",
        "107/36",
        "635/216",
        "157/54",
        "55/18",
        "653/216",
        "323/108",
        "71/24",
        "79/27",
        "83/27",
        "73/24",
        "325/108",
        "643/216",
        "53/18",
        "167/54",
        "661/216",
        "109/36",
        "647/216",
        "80/27",
        "28/9",
        "665/216",
        "329/108",
        "217/72",
        "161/54",
        "208/45",
        "823/180",
        "403/90",
        "781/180",
        "187/45",
        "211/45",
        "2501/540",
        "1223/270",
        "263/60",
        "566/135",
        "1924/405",
        "7591/1620",
        "3707/810",
        "1433/324",
        "1711/405",
        "649/135",
        "2557/540",
        "1247/270",
        "2407/540",
        "574/135",
        "656/135",
        "2581/540",
        "419/90",
        "2423/540",
        "577/135",
        "211/45",
        "2501/540",
        "1223/270",
        "263/60",
        "566/135",
        "2053/432",
        "75/16",
        "9889/2160",
        "9557/2160",
        "3043/720",
        "15587/3240",
        "15353/3240",
        "2995/648",
        "14453/3240",
        "13787/3240",
        "10507/2160",
        "689/144",
        "10067/2160",
        "9703/2160",
        "1027/240",
        "2653/540",
        "1303/270",
        "169/36",
        "122/27",
        "2321/540",
        "1924/405",
        "7591/1620",
        "3707/810",
        "1433/324",
        "1711/405",
        "15587/3240",
        "15353/3240",
        "2995/648",
        "14453/3240",
        "13787/3240",
        "7883/1620",
        "3877/810",
        "7553/1620",
        "364/81",
        "1387/324",
        "15929/3240",
        "15647/3240",
        "15221/3240",
        "14651/3240",
        "13937/3240",
        "4019/810",
        "1577/324",
        "383/81",
        "7363/1620",
        "3497/810",
        "649/135",
        "2557/540",
        "1247/270",
        "2407/540",
        "574/135",
        "10507/2160",
        "689/144",
        "10067/2160",
        "9703/2160",
        "1027/240",
        "15929/3240",
        "15647/3240",
        "15221/3240",
        "14651/3240",
        "13937/3240",
        "10721/2160",
        "10517/2160",
        "10217/2160",
        "9821/2160",
        "9329/2160",
        "901/180",
        "662/135",
        "2569/540",
        "137/30",
        "2339/540",
        "656/135",
        "2581/540",
        "419/90",
        "2423/540",
        "577/135",
        "2653/540",
        "1303/270",
        "169/36",
        "122/27",
        "2321/540",
        "4019/810",
        "1577/324",
        "383/81",
        "7363/1620",
        "3497/810",
        "901/180",
        "662/135",
        "2569/540",
        "137/30",
        "2339/540",
        "227/45",
        "533/108",
        "1291/270",
        "55/12",
        "586/135",
        "304/45",
        "2417/360",
        "1177/180",
        "3587/576",
        "4159/720",
        "623/90",
        "247/36",
        "3199/480",
        "18229/2880",
        "2107/360",
        "953/135",
        "24115/3456",
        "3893/576",
        "22115/3456",
        "25469/4320",
        "5159/720",
        "40679/5760",
        "6547/960",
        "37063/5760",
        "8501/1440",
        "1303/180",
        "6829/960",
        "9859/1440",
        "4633/720",
        "47/8",
        "623/90",
        "247/36",
        "3199/480",
        "18229/2880",
        "2107/360",
        "5099/720",
        "4031/576",
        "3253/480",
        "4619/720",
        "851/144",
        "31147/4320",
        "24547/3456",
        "3949/576",
        "111739/17280",
        "12811/2160",
        "10519/1440",
        "41317/5760",
        "19871/2880",
        "37333/5760",
        "4259/720",
        "5303/720",
        "20759/2880",
        "4973/720",
        "9301/1440",
        "211/36",
        "953/135",
        "24115/3456",
        "3893/576",
        "22115/3456",
        "25469/4320",
        "31147/4320",
        "24547/3456",
        "3949/576",
        "111739/17280",
        "12811/2160",
        "7913/1080",
        "62147/8640",
        "9961/1440",
        "28067/4320",
        "6403/1080",
        "6401/864",
        "31307/4320",
        "833/120",
        "56069/8640",
        "25433/4320",
        "805/108",
        "125513/17280",
        "19951/2880",
        "22265/3456",
        "25079/4320",
        "5159/720",
        "40679/5760",
        "6547/960",
        "37063/5760",
        "8501/1440",
        "10519/1440",
        "41317/5760",
        "19871/2880",
        "37333/5760",
        "4259/720",
        "6401/864",
        "31307/4320",
        "833/120",
        "56069/8640",
        "25433/4320",
        "299/40",
        "10487/1440",
        "125/18",
        "6199/960",
        "4189/720",
        "2701/360",
        "2795/384",
        "19891/2880",
        "36769/5760",
        "913/160",
        "1303/180",
        "6829/960",
        "9859/1440",
        "4633/720",
        "47/8",
        "5303/720",
        "20759/2880",
        "4973/720",
        "9301/1440",
        "211/36",
        "805/108",
        "125513/17280",
        "19951/2880",
        "22265/3456",
        "25079/4320",
        "2701/360",
        "2795/384",
        "19891/2880",
        "36769/5760",
        "913/160",
        "338/45",
        "3481/480",
        "4927/720",
        "18089/2880",
        "89/16",
        "1264/135",
        "281/30",
        "1229/135",
        "18493/2160",
        "1391/180",
        "262/27",
        "871/90",
        "10127/1080",
        "18983/2160",
        "79/10",
        "4024/405",
        "42667/4320",
        "61781/6480",
        "115289/12960",
        "1717/216",
        "1085/108",
        "8597/864",
        "153/16",
        "38321/4320",
        "8491/1080",
        "451/45",
        "21353/2160",
        "2041/216",
        "87/10",
        "2059/270",
        "262/27",
        "871/90",
        "10127/1080",
        "18983/2160",
        "79/10",
        "10843/1080",
        "21539/2160",
        "249347/25920",
        "15503/1728",
        "3847/480",
        "33239/3240",
        "32869/3240",
        "126203/12960",
        "23395/2592",
        "10363/1296",
        "29801/2880",
        "87983/8640",
        "13993/1440",
        "143/16",
        "67661/8640",
        "22231/2160",
        "7253/720",
        "6185/648",
        "6259/720",
        "16213/2160",
        "4024/405",
        "42667/4320",
        "61781/6480",
        "115289/12960",
        "1717/216",
        "33239/3240",
        "32869/3240",
        "126203/12960",
        "23395/2592",
        "10363/1296",
        "12703/1215",
        "199873/19440",
        "190627/19440",
        "175267/19440",
        "15355/1944",
        "136213/12960",
        "8321/810",
        "5251/540",
        "22943/2592",
        "99047/12960",
        "11243/1080",
        "26191/2592",
        "20473/2160",
        "1363/160",
        "5843/810",
        "1085/108",
        "8597/864",
        "153/16",
        "38321/4320",
        "8491/1080",
        "29801/2880",
        "87983/8640",
        "13993/1440",
        "143/16",
        "67661/8640",
        "136213/12960",
        "8321/810",
        "5251/540",
        "22943/2592",
        "99047/12960",
        "9089/864",
        "44083/4320",
        "82667/8640",
        "14857/1728",
        "983/135",
        "373/36",
        "14347/1440",
        "9973/1080",
        "11753/1440",
        "101/15",
        "451/45",
        "21353/2160",
        "2041/216",
        "87/10",
        "2059/270",
        "22231/2160",
        "7253/720",
        "6185/648",
        "6259/720",
        "16213/2160",
        "11243/1080",
        "26191/2592",
        "20473/2160",
        "1363/160",
        "5843/810",
        "373/36",
        "14347/1440",
        "9973/1080",
        "11753/1440",
        "101/15",
        "547/54",
        "2081/216",
        "3563/405",
        "5477/720",
        "121/20",
        "112/9",
        "301/24",
        "439/36",
        "3275/288",
        "241/24",
        "235/18",
        "105/8",
        "611/48",
        "3409/288",
        "125/12",
        "361/27",
        "7721/576",
        "11191/864",
        "20707/1728",
        "1507/144",
        "959/72",
        "7667/576",
        "3685/288",
        "6763/576",
        "1457/144",
        "77/6",
        "3679/288",
        "195/16",
        "265/24",
        "335/36",
        "235/18",
        "105/8",
        "611/48",
        "3409/288",
        "125/12",
        "985/72",
        "3943/288",
        "1427/108",
        "1759/144",
        "32/3",
        "6043/432",
        "24071/1728",
        "11543/864",
        "21163/1728",
        "2281/216",
        "445/32",
        "7931/576",
        "943/72",
        "759/64",
        "2887/288",
        "481/36",
        "1261/96",
        "667/54",
        "527/48",
        "647/72",
        "361/27",
        "7721/576",
        "11191/864",
        "20707/1728",
        "1507/144",
        "6043/432",
        "24071/1728",
        "11543/864",
        "21163/1728",
        "2281/216",
        "4621/324",
        "146177/10368",
        "69457/5184",
        "125759/10368",
        "26597/2592",
        "3049/216",
        "47813/3456",
        "7483/576",
        "39931/3456",
        "8201/864",
        "485/36",
        "11285/864",
        "193/16",
        "94/9",
        "883/108",
        "959/72",
        "7667/576",
        "3685/288",
        "6763/576",
        "1457/144",
        "445/32",
        "7931/576",
        "943/72",
        "759/64",
        "2887/288",
        "3049/216",
        "47813/3456",
        "7483/576",
        "39931/3456",
        "8201/864",
        "1997/144",
        "15469/1152",
        "7141/576",
        "12379/1152",
        "2431/288",
        "157/12",
        "399/32",
        "809/72",
        "449/48",
        "163/24",
        "77/6",
        "3679/288",
        "195/16",
        "265/24",
        "335/36",
        "481/36",
        "1261/96",
        "667/54",
        "527/48",
        "647/72",
        "485/36",
        "11285/864",
        "193/16",
        "94/9",
        "883/108",
        "157/12",
        "399/32",
        "809/72",
        "449/48",
        "163/24",
        "109/9",
        "3247/288",
        "4229/432",
        "61/8",
        "19/4",
        "16",
        "65/4",
        "95/6",
        "235/16",
        "51/4",
        "17",
        "69/4",
        "403/24",
        "249/16",
        "27/2",
        "52/3",
        "1687/96",
        "273/16",
        "1511/96",
        "325/24",
        "67/4",
        "543/32",
        "787/48",
        "479/32",
        "101/8",
        "15",
        "243/16",
        "349/24",
        "13",
        "21/2",
        "17",
        "69/4",
        "403/24",
        "249/16",
        "27/2",
        "289/16",
        "73/4",
        "3395/192",
        "1043/64",
        "449/32",
        "221/12",
        "889/48",
        "1711/96",
        "1561/96",
        "661/48",
        "1139/64",
        "1139/64",
        "1627/96",
        "243/16",
        "797/64",
        "255/16",
        "253/16",
        "355/24",
        "205/16",
        "157/16",
        "52/3",
        "1687/96",
        "273/16",
        "1511/96",
        "325/24",
        "221/12",
        "889/48",
        "1711/96",
        "1561/96",
        "661/48",
        "75/4",
        "10763/576",
        "5117/288",
        "3059/192",
        "1889/144",
        "1733/96",
        "3415/192",
        "1595/96",
        "2779/192",
        "1085/96",
        "385/24",
        "373/24",
        "169/12",
        "557/48",
        "193/24",
        "67/4",
        "543/32",
        "787/48",
        "479/32",
        "101/8",
        "1139/64",
        "1139/64",
        "1627/96",
        "243/16",
        "797/64",
        "1733/96",
        "3415/192",
        "1595/96",
        "2779/192",
        "1085/96",
        "551/32",
        "1065/64",
        "2899/192",
        "401/32",
        "71/8",
        "15",
        "225/16",
        "581/48",
        "145/16",
        "39/8",
        "15",
        "243/16",
        "349/24",
        "13",
        "21/2",
        "255/16",
        "253/16",
        "355/24",
        "205/16",
        "157/16",
        "385/24",
        "373/24",
        "169/12",
        "557/48",
        "193/24",
        "15",
        "225/16",
        "581/48",
        "145/16",
        "39/8",
        "25/2",
        "177/16",
        "205/24",
        "39/8",
        "0",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "280/81",
        "1099/324",
        "539/162",
        "1057/324",
        "259/81",
        "283/81",
        "1111/324",
        "545/162",
        "1069/324",
        "262/81",
        "286/81",
        "1123/324",
        "551/162",
        "1081/324",
        "265/81",
        "289/81",
        "1135/324",
        "557/162",
        "1093/324",
        "268/81",
        "292/81",
        "1147/324",
        "563/162",
        "1105/324",
        "271/81",
        "373/108",
        "61/18",
        "359/108",
        "88/27",
        "115/36",
        "377/108",
        "185/54",
        "121/36",
        "89/27",
        "349/108",
        "127/36",
        "187/54",
        "367/108",
        "10/3",
        "353/108",
        "385/108",
        "7/2",
        "371/108",
        "91/27",
        "119/36",
        "389/108",
        "191/54",
        "125/36",
        "92/27",
        "361/108",
        "559/162",
        "1097/324",
        "269/81",
        "1055/324",
        "517/162",
        "565/162",
        "1109/324",
        "272/81",
        "1067/324",
        "523/162",
        "571/162",
        "1121/324",
        "275/81",
        "1079/324",
        "529/162",
        "577/162",
        "1133/324",
        "278/81",
        "1091/324",
        "535/162",
        "583/162",
        "1145/324",
        "281/81",
        "1103/324",
        "541/162",
        "1117/324",
        "274/81",
        "1075/324",
        "527/162",
        "1033/324",
        "1129/324",
        "277/81",
        "1087/324",
        "533/162",
        "1045/324",
        "1141/324",
        "280/81",
        "1099/324",
        "539/162",
        "1057/324",
        "1153/324",
        "283/81",
        "1111/324",
        "545/162",
        "1069/324",
        "1165/324",
        "286/81",
        "1123/324",
        "551/162",
        "1081/324",
        "31/9",
        "365/108",
        "179/54",
        "13/4",
        "86/27",
        "94/27",
        "41/12",
        "181/54",
        "355/108",
        "29/9",
        "95/27",
        "373/108",
        "61/18",
        "359/108",
        "88/27",
        "32/9",
        "377/108",
        "185/54",
        "121/36",
        "89/27",
        "97/27",
        "127/36",
        "187/54",
        "367/108",
        "10/3",
        "728/135",
        "1429/270",
        "6254/1215",
        "803/162",
        "1912/405",
        "746/135",
        "17549/3240",
        "25571/4860",
        "16399/3240",
        "3901/810",
        "6869/1215",
        "26897/4860",
        "13049/2430",
        "25079/4860",
        "1192/243",
        "2339/405",
        "3659/648",
        "26597/4860",
        "17021/3240",
        "449/90",
        "2386/405",
        "466/81",
        "6767/1215",
        "721/135",
        "76/15",
        "293/54",
        "239/45",
        "12517/2430",
        "2003/405",
        "3803/810",
        "1999/360",
        "4397/810",
        "10223/1944",
        "8171/1620",
        "15499/3240",
        "5515/972",
        "6731/1215",
        "26053/4860",
        "12481/2430",
        "23651/4860",
        "18757/3240",
        "4573/810",
        "53041/9720",
        "8461/1620",
        "5339/1080",
        "2389/405",
        "2327/405",
        "1348/243",
        "716/135",
        "677/135",
        "2206/405",
        "4307/810",
        "6248/1215",
        "443/90",
        "1886/405",
        "9019/1620",
        "17587/3240",
        "6371/1215",
        "361/72",
        "853/180",
        "13807/2430",
        "26891/4860",
        "6487/1215",
        "4957/972",
        "11701/2430",
        "3127/540",
        "6083/1080",
        "6596/1215",
        "16783/3240",
        "1583/324",
        "2387/405",
        "773/135",
        "6698/1215",
        "2128/405",
        "401/81",
        "491/90",
        "239/45",
        "2489/486",
        "1979/405",
        "3731/810",
        "401/72",
        "8773/1620",
        "50701/9720",
        "4027/810",
        "15169/3240",
        "27593/4860",
        "13399/2430",
        "25783/4860",
        "6137/1215",
        "23093/4860",
        "18727/3240",
        "9083/1620",
        "10475/1944",
        "4151/810",
        "5201/1080",
        "476/81",
        "2306/405",
        "6641/1215",
        "701/135",
        "658/135",
        "736/135",
        "1429/270",
        "6182/1215",
        "3919/810",
        "368/81",
        "1501/270",
        "3493/648",
        "25157/4860",
        "15931/3240",
        "1868/405",
        "6878/1215",
        "5329/972",
        "12779/2430",
        "24251/4860",
        "5681/1215",
        "4663/810",
        "18043/3240",
        "25931/4860",
        "3277/648",
        "71/15",
        "2368/405",
        "2288/405",
        "6569/1215",
        "691/135",
        "646/135",
        "1064/135",
        "4211/540",
        "6137/810",
        "3461/480",
        "7229/1080",
        "1109/135",
        "2189/270",
        "50917/6480",
        "10741/1440",
        "1243/180",
        "3448/405",
        "217213/25920",
        "104977/12960",
        "198733/25920",
        "45847/6480",
        "351/40",
        "8269/960",
        "21517/2592",
        "67669/8640",
        "15551/2160",
        "2429/270",
        "12679/1440",
        "54811/6480",
        "8587/1080",
        "3929/540",
        "4331/540",
        "853/108",
        "197897/25920",
        "62419/8640",
        "3197/480",
        "9007/1080",
        "141521/17280",
        "25579/3240",
        "25741/3456",
        "14783/2160",
        "223481/25920",
        "43765/5184",
        "105149/12960",
        "98869/12960",
        "180983/25920",
        "15317/1728",
        "149519/17280",
        "214823/25920",
        "44717/5760",
        "61109/8640",
        "13051/1440",
        "7619/864",
        "43627/5184",
        "67817/8640",
        "569/80",
        "2189/270",
        "68639/8640",
        "611/80",
        "62041/8640",
        "7093/1080",
        "18163/2160",
        "17743/2160",
        "34007/4320",
        "15931/2160",
        "907/135",
        "2497/288",
        "12157/1440",
        "129/16",
        "2167/288",
        "9823/1440",
        "38399/4320",
        "14905/1728",
        "1313/160",
        "13175/1728",
        "5939/864",
        "19573/2160",
        "75697/8640",
        "17929/2160",
        "13259/1728",
        "2969/432",
        "35161/4320",
        "68543/8640",
        "39299/5184",
        "10189/1440",
        "13849/2160",
        "36367/4320",
        "28261/3456",
        "12613/1620",
        "41687/5760",
        "9397/1440",
        "224329/25920",
        "108563/12960",
        "20591/2592",
        "190519/25920",
        "170791/25920",
        "5095/576",
        "3275/384",
        "208729/25920",
        "25615/3456",
        "57017/8640",
        "9707/1080",
        "1657/192",
        "210193/25920",
        "3205/432",
        "28309/4320",
        "8761/1080",
        "33961/4320",
        "4835/648",
        "14917/2160",
        "557/90",
        "4517/540",
        "17443/2160",
        "2473/324",
        "30371/4320",
        "6763/1080",
        "55547/6480",
        "42727/5184",
        "100499/12960",
        "36823/5184",
        "20353/3240",
        "18859/2160",
        "72217/8640",
        "101401/12960",
        "2279/320",
        "1349/216",
        "1591/180",
        "18191/2160",
        "10159/1296",
        "30601/4320",
        "123/20",
        "4424/405",
        "4427/405",
        "12944/1215",
        "6523/648",
        "823/90",
        "940/81",
        "6253/540",
        "54689/4860",
        "15263/1440",
        "10361/1080",
        "14774/1215",
        "47023/3888",
        "68297/5832",
        "53377/4860",
        "2669/270",
        "2035/162",
        "53779/4320",
        "233287/19440",
        "4532/405",
        "16187/1620",
        "1726/135",
        "757/60",
        "9797/810",
        "9067/810",
        "4004/405",
        "169/15",
        "1514/135",
        "70421/6480",
        "22031/2160",
        "3307/360",
        "2149/180",
        "153443/12960",
        "148099/12960",
        "138367/12960",
        "20653/2160",
        "8981/720",
        "19957/1620",
        "690131/58320",
        "42733/3888",
        "189847/19440",
        "411/32",
        "163627/12960",
        "234407/19440",
        "144049/12960",
        "14069/1440",
        "586/45",
        "1375/108",
        "234697/19440",
        "23803/2160",
        "30929/3240",
        "928/81",
        "24491/2160",
        "53041/4860",
        "21941/2160",
        "7327/810",
        "19607/1620",
        "115883/9720",
        "24659/2160",
        "45619/4320",
        "22667/2430",
        "122467/9720",
        "60007/4860",
        "68531/5832",
        "209659/19440",
        "91597/9720",
        "83707/6480",
        "163099/12960",
        "77039/6480",
        "35003/3240",
        "60281/6480",
        "1759/135",
        "245071/19440",
        "14338/1215",
        "68597/6480",
        "21713/2430",
        "37171/3240",
        "73097/6480",
        "209393/19440",
        "32141/3240",
        "4699/540",
        "156493/12960",
        "19123/1620",
        "217667/19440",
        "22091/2160",
        "114959/12960",
        "121633/9720",
        "14768/1215",
        "66713/5832",
        "201031/19440",
        "5725/648",
        "41339/3240",
        "6643/540",
        "445871/38880",
        "8287/810",
        "55499/6480",
        "3451/270",
        "79159/6480",
        "72919/6480",
        "15983/1620",
        "8671/1080",
        "3049/270",
        "3967/360",
        "2813/270",
        "5111/540",
        "122/15",
        "12779/1080",
        "4127/360",
        "1741/162",
        "125143/12960",
        "13229/1620",
        "1646/135",
        "15187/1296",
        "317107/29160",
        "93661/9720",
        "9691/1215",
        "1333/108",
        "30461/2592",
        "209381/19440",
        "30367/3240",
        "4067/540",
        "1654/135",
        "37369/3240",
        "2528/243",
        "9541/1080",
        "34/5",
        "392/27",
        "1589/108",
        "2335/162",
        "5857/432",
        "145/12",
        "425/27",
        "191/12",
        "10081/648",
        "1051/72",
        "467/36",
        "1346/81",
        "43441/2592",
        "63467/3888",
        "39509/2592",
        "2905/216",
        "1837/108",
        "4925/288",
        "21475/1296",
        "13261/864",
        "2887/216",
        "151/9",
        "2419/144",
        "1163/72",
        "1595/108",
        "679/54",
        "547/36",
        "46/3",
        "12919/864",
        "1343/96",
        "1783/144",
        "148/9",
        "28561/1728",
        "1733/108",
        "25805/1728",
        "105/8",
        "1663/96",
        "14975/864",
        "260153/15552",
        "80057/5184",
        "4345/324",
        "5093/288",
        "30407/1728",
        "87335/5184",
        "3319/216",
        "157/12",
        "2503/144",
        "2473/144",
        "2633/162",
        "2095/144",
        "5179/432",
        "31/2",
        "13451/864",
        "9779/648",
        "12101/864",
        "49/4",
        "1205/72",
        "21655/1296",
        "6949/432",
        "3197/216",
        "1036/81",
        "22769/1296",
        "90313/5184",
        "4040/243",
        "78349/5184",
        "16613/1296",
        "7709/432",
        "10109/576",
        "7151/432",
        "25547/1728",
        "1753/144",
        "3761/216",
        "21955/1296",
        "10181/648",
        "983/72",
        "6929/648",
        "6629/432",
        "13243/864",
        "38203/2592",
        "5839/432",
        "835/72",
        "446/27",
        "28273/1728",
        "20189/1296",
        "8123/576",
        "641/54",
        "44713/2592",
        "87731/5184",
        "247469/15552",
        "36677/2592",
        "833/72",
        "15017/864",
        "4853/288",
        "80755/5184",
        "23315/1728",
        "4547/432",
        "67/4",
        "863/54",
        "2075/144",
        "323/27",
        "617/72",
        "527/36",
        "697/48",
        "497/36",
        "895/72",
        "31/3",
        "565/36",
        "277/18",
        "779/54",
        "344/27",
        "1109/108",
        "1171/72",
        "6797/432",
        "56315/3888",
        "16133/1296",
        "3097/324",
        "1165/72",
        "6647/432",
        "17897/1296",
        "1229/108",
        "289/36",
        "275/18",
        "6125/432",
        "7925/648",
        "337/36",
        "11/2",
        "56/3",
        "115/6",
        "170/9",
        "425/24",
        "31/2",
        "62/3",
        "509/24",
        "188/9",
        "1879/96",
        "137/8",
        "197/9",
        "3233/144",
        "1589/72",
        "1483/72",
        "161/9",
        "131/6",
        "2149/96",
        "3155/144",
        "81/4",
        "69/4",
        "20",
        "41/2",
        "179/9",
        "18",
        "44/3",
        "119/6",
        "61/3",
        "2881/144",
        "899/48",
        "131/8",
        "527/24",
        "2153/96",
        "6329/288",
        "655/32",
        "853/48",
        "3349/144",
        "1703/72",
        "19901/864",
        "6121/288",
        "109/6",
        "2227/96",
        "751/32",
        "6517/288",
        "985/48",
        "1631/96",
        "85/4",
        "64/3",
        "485/24",
        "425/24",
        "41/3",
        "182/9",
        "2981/144",
        "731/36",
        "2723/144",
        "295/18",
        "403/18",
        "91/4",
        "3187/144",
        "5875/288",
        "209/12",
        "1705/72",
        "6871/288",
        "4957/216",
        "5993/288",
        "415/24",
        "3389/144",
        "3377/144",
        "3193/144",
        "5629/288",
        "2219/144",
        "385/18",
        "503/24",
        "173/9",
        "1153/72",
        "67/6",
        "469/24",
        "959/48",
        "2807/144",
        "431/24",
        "61/4",
        "2077/96",
        "1049/48",
        "3029/144",
        "457/24",
        "1511/96",
        "821/36",
        "6541/288",
        "6181/288",
        "2723/144",
        "2147/144",
        "539/24",
        "2107/96",
        "2903/144",
        "271/16",
        "97/8",
        "20",
        "455/24",
        "1189/72",
        "25/2",
        "27/4",
        "35/2",
        "143/8",
        "311/18",
        "187/12",
        "38/3",
        "155/8",
        "233/12",
        "661/36",
        "1543/96",
        "149/12",
        "365/18",
        "715/36",
        "3935/216",
        "2189/144",
        "32/3",
        "235/12",
        "1783/96",
        "2333/144",
        "197/16",
        "27/4",
        "50/3",
        "179/12",
        "35/3",
        "27/4",
        "0",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "40/9",
        "235/54",
        "115/27",
        "25/6",
        "110/27",
        "9/2",
        "119/27",
        "233/54",
        "38/9",
        "223/54",
        "41/9",
        "241/54",
        "118/27",
        "77/18",
        "113/27",
        "83/18",
        "122/27",
        "239/54",
        "13/3",
        "229/54",
        "14/3",
        "247/54",
        "121/27",
        "79/18",
        "116/27",
        "475/108",
        "155/36",
        "455/108",
        "445/108",
        "145/36",
        "481/108",
        "157/36",
        "461/108",
        "451/108",
        "49/12",
        "487/108",
        "53/12",
        "467/108",
        "457/108",
        "149/36",
        "493/108",
        "161/36",
        "473/108",
        "463/108",
        "151/36",
        "499/108",
        "163/36",
        "479/108",
        "469/108",
        "17/4",
        "235/54",
        "115/27",
        "25/6",
        "110/27",
        "215/54",
        "119/27",
        "233/54",
        "38/9",
        "223/54",
        "109/27",
        "241/54",
        "118/27",
        "77/18",
        "113/27",
        "221/54",
        "122/27",
        "239/54",
        "13/3",
        "229/54",
        "112/27",
        "247/54",
        "121/27",
        "79/18",
        "116/27",
        "227/54",
        "155/36",
        "455/108",
        "445/108",
        "145/36",
        "425/108",
        "157/36",
        "461/108",
        "451/108",
        "49/12",
        "431/108",
        "53/12",
        "467/108",
        "457/108",
        "149/36",
        "437/108",
        "161/36",
        "473/108",
        "463/108",
        "151/36",
        "443/108",
        "163/36",
        "479/108",
        "469/108",
        "17/4",
        "449/108",
        "115/27",
        "25/6",
        "110/27",
        "215/54",
        "35/9",
        "233/54",
        "38/9",
        "223/54",
        "109/27",
        "71/18",
        "118/27",
        "77/18",
        "113/27",
        "221/54",
        "4",
        "239/54",
        "13/3",
        "229/54",
        "112/27",
        "73/18",
        "121/27",
        "79/18",
        "116/27",
        "227/54",
        "37/9",
        "104/15",
        "34/5",
        "2681/405",
        "863/135",
        "826/135",
        "107/15",
        "503/72",
        "11003/1620",
        "1415/216",
        "1691/270",
        "989/135",
        "3869/540",
        "1127/162",
        "3619/540",
        "32/5",
        "338/45",
        "2641/360",
        "2305/324",
        "7393/1080",
        "1763/270",
        "346/45",
        "15/2",
        "2942/405",
        "377/54",
        "898/135",
        "69/10",
        "607/90",
        "5299/810",
        "1699/270",
        "1619/270",
        "15311/2160",
        "2989/432",
        "43433/6480",
        "13909/2160",
        "1471/240",
        "2617/360",
        "2551/360",
        "22213/3240",
        "1421/216",
        "1351/216",
        "5359/720",
        "1739/240",
        "45371/6480",
        "2899/432",
        "2753/432",
        "4109/540",
        "799/108",
        "11567/1620",
        "3691/540",
        "389/60",
        "554/81",
        "2698/405",
        "869/135",
        "2497/405",
        "2368/405",
        "22733/3240",
        "2764/405",
        "2371/360",
        "10207/1620",
        "19337/3240",
        "11641/1620",
        "2827/405",
        "1211/180",
        "5207/810",
        "9853/1620",
        "23807/3240",
        "2887/405",
        "7411/1080",
        "10609/1620",
        "20051/3240",
        "6077/810",
        "2944/405",
        "629/90",
        "2698/405",
        "5093/810",
        "1823/270",
        "1769/270",
        "5107/810",
        "541/90",
        "1531/270",
        "14941/2160",
        "14479/2160",
        "41747/6480",
        "4417/720",
        "2497/432",
        "283/40",
        "493/72",
        "4259/648",
        "6751/1080",
        "6353/1080",
        "15607/2160",
        "3017/432",
        "8677/1296",
        "4579/720",
        "12911/2160",
        "3979/540",
        "3841/540",
        "11033/1620",
        "1163/180",
        "655/108",
        "896/135",
        "866/135",
        "2489/405",
        "787/135",
        "82/15",
        "3667/540",
        "7079/1080",
        "508/81",
        "713/120",
        "601/108",
        "1873/270",
        "3611/540",
        "2588/405",
        "653/108",
        "509/90",
        "3821/540",
        "7357/1080",
        "2633/405",
        "1327/216",
        "1033/180",
        "973/135",
        "1871/270",
        "535/81",
        "187/30",
        "157/27",
        "152/15",
        "201/20",
        "2651/270",
        "2263/240",
        "1597/180",
        "319/30",
        "631/60",
        "44261/4320",
        "4709/480",
        "1325/144",
        "499/45",
        "5249/480",
        "11471/1080",
        "14597/1440",
        "341/36",
        "2759/240",
        "1085/96",
        "47267/4320",
        "2497/240",
        "697/72",
        "237/20",
        "929/80",
        "6049/540",
        "1273/120",
        "442/45",
        "613/60",
        "403/40",
        "84509/8640",
        "26857/2880",
        "835/96",
        "3079/288",
        "12109/1152",
        "10987/1080",
        "55681/5760",
        "2587/288",
        "96049/8640",
        "47069/4320",
        "7567/720",
        "85963/8640",
        "79531/8640",
        "33091/2880",
        "64649/5760",
        "93197/8640",
        "58573/5760",
        "26959/2880",
        "1889/160",
        "1379/120",
        "95039/8640",
        "5945/576",
        "2267/240",
        "551/54",
        "43201/4320",
        "41647/4320",
        "2461/270",
        "18173/2160",
        "45991/4320",
        "17971/1728",
        "21581/2160",
        "16261/1728",
        "37357/4320",
        "9535/864",
        "11603/1080",
        "2221/216",
        "41657/4320",
        "38081/4320",
        "24557/2160",
        "95273/8640",
        "45403/4320",
        "84743/8640",
        "1925/216",
        "5029/432",
        "48583/4320",
        "46093/4320",
        "21389/2160",
        "9649/1080",
        "2905/288",
        "7069/720",
        "81121/8640",
        "5063/576",
        "721/90",
        "15107/1440",
        "58607/5760",
        "4187/432",
        "52031/5760",
        "11791/1440",
        "2081/192",
        "15079/1440",
        "8581/864",
        "2947/320",
        "7963/960",
        "32041/2880",
        "12331/1152",
        "17459/1728",
        "53651/5760",
        "23981/2880",
        "817/72",
        "1565/144",
        "88159/8640",
        "26911/2880",
        "11923/1440",
        "1183/120",
        "457/48",
        "19481/2160",
        "6007/720",
        "449/60",
        "7357/720",
        "14153/1440",
        "40039/4320",
        "307/36",
        "547/72",
        "22717/2160",
        "43511/4320",
        "189/20",
        "37331/4320",
        "3299/432",
        "7741/720",
        "3689/360",
        "41299/4320",
        "12499/1440",
        "547/72",
        "131/12",
        "207/20",
        "20723/2160",
        "311/36",
        "299/40",
        "632/45",
        "1909/135",
        "5636/405",
        "3599/270",
        "1666/135",
        "226/15",
        "8167/540",
        "48067/3240",
        "20389/1440",
        "4699/360",
        "430/27",
        "8603/540",
        "75647/4860",
        "95801/6480",
        "21943/1620",
        "199/12",
        "7931/480",
        "20819/1296",
        "1213/80",
        "3719/270",
        "17",
        "2023/120",
        "8797/540",
        "2059/135",
        "1849/135",
        "1943/135",
        "72/5",
        "3377/240",
        "28867/2160",
        "13219/1080",
        "3325/216",
        "66283/4320",
        "154793/10368",
        "48769/3456",
        "110989/8640",
        "105079/6480",
        "208577/12960",
        "1211603/77760",
        "42149/2880",
        "171229/12960",
        "48439/2880",
        "47837/2880",
        "828517/51840",
        "257321/17280",
        "9571/720",
        "1373/80",
        "337/20",
        "7723/480",
        "64091/4320",
        "14087/1080",
        "5872/405",
        "4667/324",
        "45223/3240",
        "42503/3240",
        "19189/1620",
        "50069/3240",
        "49511/3240",
        "25451/1728",
        "356497/25920",
        "159599/12960",
        "157583/9720",
        "310009/19440",
        "197929/12960",
        "109993/7776",
        "243439/19440",
        "216859/12960",
        "106001/6480",
        "80581/5184",
        "73855/5184",
        "20123/1620",
        "18331/1080",
        "17789/1080",
        "33479/2160",
        "1121/80",
        "6461/540",
        "573/40",
        "3049/216",
        "87731/6480",
        "5423/432",
        "1501/135",
        "8759/576",
        "128719/8640",
        "735709/51840",
        "25049/1920",
        "4111/360",
        "205721/12960",
        "100111/6480",
        "1135043/77760",
        "114679/8640",
        "74099/6480",
        "70337/4320",
        "8491/540",
        "762401/51840",
        "227849/17280",
        "96047/8640",
        "8849/540",
        "33863/2160",
        "4169/288",
        "18341/1440",
        "7499/720",
        "83/6",
        "1822/135",
        "6899/540",
        "6281/540",
        "451/45",
        "6313/432",
        "3397/240",
        "172111/12960",
        "25811/2160",
        "1093/108",
        "1819/120",
        "3931/270",
        "262697/19440",
        "19403/1620",
        "16051/1620",
        "694/45",
        "7039/480",
        "174013/12960",
        "50393/4320",
        "6721/720",
        "4147/270",
        "15577/1080",
        "14011/1080",
        "3947/360",
        "167/20",
        "56/3",
        "172/9",
        "512/27",
        "163/9",
        "148/9",
        "41/2",
        "377/18",
        "8957/432",
        "79/4",
        "143/8",
        "197/9",
        "803/36",
        "14257/648",
        "563/27",
        "2023/108",
        "181/8",
        "1103/48",
        "9739/432",
        "339/16",
        "169/9",
        "45/2",
        "91/4",
        "797/36",
        "739/36",
        "160/9",
        "701/36",
        "119/6",
        "5635/288",
        "5345/288",
        "2405/144",
        "3073/144",
        "12473/576",
        "36755/1728",
        "1445/72",
        "5165/288",
        "19637/864",
        "9919/432",
        "116231/5184",
        "1343/64",
        "8003/432",
        "281/12",
        "4517/192",
        "19687/864",
        "12133/576",
        "875/48",
        "371/16",
        "185/8",
        "3187/144",
        "1445/72",
        "2419/144",
        "1067/54",
        "2161/108",
        "8465/432",
        "7951/432",
        "3527/216",
        "9331/432",
        "18791/864",
        "677/32",
        "532/27",
        "3731/216",
        "29701/1296",
        "237671/10368",
        "12733/576",
        "210881/10368",
        "45359/2592",
        "10145/432",
        "80515/3456",
        "38363/1728",
        "69337/3456",
        "14473/864",
        "1661/72",
        "13037/576",
        "2035/96",
        "10727/576",
        "709/48",
        "931/48",
        "2809/144",
        "16345/864",
        "5045/288",
        "547/36",
        "2029/96",
        "12145/576",
        "34991/1728",
        "1777/96",
        "63/4",
        "19271/864",
        "76175/3456",
        "54181/2592",
        "21617/1152",
        "13393/864",
        "6527/288",
        "25493/1152",
        "35641/1728",
        "20759/1152",
        "1021/72",
        "791/36",
        "12155/576",
        "5519/288",
        "1025/64",
        "553/48",
        "73/4",
        "655/36",
        "1253/72",
        "1135/72",
        "79/6",
        "713/36",
        "937/48",
        "497/27",
        "1177/72",
        "119/9",
        "1493/72",
        "3871/192",
        "48367/2592",
        "27833/1728",
        "5347/432",
        "499/24",
        "1271/64",
        "15463/864",
        "8509/576",
        "497/48",
        "355/18",
        "5287/288",
        "761/48",
        "1159/96",
        "55/8",
        "24",
        "25",
        "25",
        "95/4",
        "21",
        "27",
        "225/8",
        "225/8",
        "855/32",
        "189/8",
        "29",
        "725/24",
        "181/6",
        "457/16",
        "301/12",
        "117/4",
        "975/32",
        "485/16",
        "455/16",
        "49/2",
        "27",
        "225/8",
        "111/4",
        "51/2",
        "21",
        "51/2",
        "53/2",
        "423/16",
        "401/16",
        "177/8",
        "459/16",
        "951/32",
        "11345/384",
        "3569/128",
        "1565/64",
        "493/16",
        "3053/96",
        "18109/576",
        "5647/192",
        "813/32",
        "1989/64",
        "2043/64",
        "12005/384",
        "3681/128",
        "385/16",
        "459/16",
        "117/4",
        "901/32",
        "801/32",
        "39/2",
        "26",
        "647/24",
        "643/24",
        "101/4",
        "265/12",
        "117/4",
        "241/8",
        "5705/192",
        "1775/64",
        "765/32",
        "251/8",
        "6155/192",
        "4505/144",
        "5519/192",
        "193/8",
        "1009/32",
        "6121/192",
        "5875/192",
        "875/32",
        "1045/48",
        "231/8",
        "919/32",
        "107/4",
        "723/32",
        "127/8",
        "201/8",
        "26",
        "411/16",
        "383/16",
        "41/2",
        "1809/64",
        "1851/64",
        "3611/128",
        "3309/128",
        "345/16",
        "967/32",
        "5857/192",
        "1871/64",
        "835/32",
        "997/48",
        "963/32",
        "1909/64",
        "3559/128",
        "3031/128",
        "1095/64",
        "27",
        "831/32",
        "735/32",
        "141/8",
        "153/16",
        "45/2",
        "93/4",
        "91/4",
        "83/4",
        "17",
        "405/16",
        "411/16",
        "2363/96",
        "349/16",
        "17",
        "215/8",
        "2561/96",
        "1787/72",
        "2015/96",
        "119/8",
        "105/4",
        "101/4",
        "2147/96",
        "69/4",
        "153/16",
        "45/2",
        "327/16",
        "65/4",
        "153/16",
        "0",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "160/27",
        "157/27",
        "154/27",
        "151/27",
        "148/27",
        "6",
        "53/9",
        "52/9",
        "17/3",
        "50/9",
        "164/27",
        "161/27",
        "158/27",
        "155/27",
        "152/27",
        "166/27",
        "163/27",
        "160/27",
        "157/27",
        "154/27",
        "56/9",
        "55/9",
        "6",
        "53/9",
        "52/9",
        "157/27",
        "154/27",
        "151/27",
        "148/27",
        "145/27",
        "53/9",
        "52/9",
        "17/3",
        "50/9",
        "49/9",
        "161/27",
        "158/27",
        "155/27",
        "152/27",
        "149/27",
        "163/27",
        "160/27",
        "157/27",
        "154/27",
        "151/27",
        "55/9",
        "6",
        "53/9",
        "52/9",
        "17/3",
        "154/27",
        "151/27",
        "148/27",
        "145/27",
        "142/27",
        "52/9",
        "17/3",
        "50/9",
        "49/9",
        "16/3",
        "158/27",
        "155/27",
        "152/27",
        "149/27",
        "146/27",
        "160/27",
        "157/27",
        "154/27",
        "151/27",
        "148/27",
        "6",
        "53/9",
        "52/9",
        "17/3",
        "50/9",
        "151/27",
        "148/27",
        "145/27",
        "142/27",
        "139/27",
        "17/3",
        "50/9",
        "49/9",
        "16/3",
        "47/9",
        "155/27",
        "152/27",
        "149/27",
        "146/27",
        "143/27",
        "157/27",
        "154/27",
        "151/27",
        "148/27",
        "145/27",
        "53/9",
        "52/9",
        "17/3",
        "50/9",
        "49/9",
        "148/27",
        "145/27",
        "142/27",
        "139/27",
        "136/27",
        "50/9",
        "49/9",
        "16/3",
        "47/9",
        "46/9",
        "152/27",
        "149/27",
        "146/27",
        "143/27",
        "140/27",
        "154/27",
        "151/27",
        "148/27",
        "145/27",
        "142/27",
        "52/9",
        "17/3",
        "50/9",
        "49/9",
        "16/3",
        "416/45",
        "82/9",
        "3616/405",
        "1174/135",
        "1136/135",
        "428/45",
        "5053/540",
        "1483/162",
        "4807/540",
        "43/5",
        "3956/405",
        "7771/810",
        "253/27",
        "7369/810",
        "3554/405",
        "1352/135",
        "5303/540",
        "7757/810",
        "557/60",
        "1207/135",
        "1384/135",
        "271/27",
        "3958/405",
        "1277/135",
        "1228/135",
        "82/9",
        "1208/135",
        "3538/405",
        "1144/135",
        "1102/135",
        "5053/540",
        "2477/270",
        "2897/324",
        "1169/135",
        "1499/180",
        "7771/810",
        "3803/405",
        "2467/270",
        "3578/405",
        "6871/810",
        "5303/540",
        "2591/270",
        "15103/1620",
        "9",
        "1553/180",
        "271/27",
        "1322/135",
        "3847/405",
        "412/45",
        "1183/135",
        "3616/405",
        "3538/405",
        "688/81",
        "3322/405",
        "3184/405",
        "1483/162",
        "2897/324",
        "703/81",
        "2711/324",
        "1297/162",
        "253/27",
        "2467/270",
        "3586/405",
        "767/90",
        "1099/135",
        "7757/810",
        "15103/1620",
        "3653/405",
        "14041/1620",
        "1339/162",
        "3958/405",
        "3847/405",
        "3716/405",
        "713/81",
        "3394/405",
        "1174/135",
        "1144/135",
        "3322/405",
        "1064/135",
        "338/45",
        "4807/540",
        "1169/135",
        "2711/324",
        "2167/270",
        "4123/540",
        "7369/810",
        "3578/405",
        "767/90",
        "661/81",
        "6277/810",
        "557/60",
        "9",
        "14041/1620",
        "2237/270",
        "4241/540",
        "1277/135",
        "412/45",
        "713/81",
        "42/5",
        "1073/135",
        "1136/135",
        "1102/135",
        "3184/405",
        "338/45",
        "64/9",
        "43/5",
        "1499/180",
        "1297/162",
        "4123/540",
        "974/135",
        "3554/405",
        "6871/810",
        "1099/135",
        "6277/810",
        "592/81",
        "1207/135",
        "1553/180",
        "1339/162",
        "4241/540",
        "998/135",
        "1228/135",
        "1183/135",
        "3394/405",
        "1073/135",
        "112/15",
        "608/45",
        "608/45",
        "1802/135",
        "1561/120",
        "1123/90",
        "638/45",
        "5087/360",
        "3005/216",
        "1621/120",
        "2323/180",
        "1996/135",
        "10573/720",
        "15557/1080",
        "30091/2160",
        "53/4",
        "2759/180",
        "10921/720",
        "8003/540",
        "685/48",
        "2431/180",
        "79/5",
        "623/40",
        "8183/540",
        "1307/90",
        "41/3",
        "608/45",
        "403/30",
        "28483/2160",
        "1837/144",
        "4367/360",
        "5087/360",
        "20159/1440",
        "7393/540",
        "3799/288",
        "899/72",
        "10573/720",
        "31307/2160",
        "15247/1080",
        "325/24",
        "5509/432",
        "10921/720",
        "21473/1440",
        "31237/2160",
        "19877/1440",
        "1861/144",
        "623/40",
        "5489/360",
        "31789/2160",
        "3353/240",
        "2339/180",
        "1802/135",
        "28483/2160",
        "257/20",
        "26621/2160",
        "3131/270",
        "3005/216",
        "7393/540",
        "4783/360",
        "13699/1080",
        "12821/1080",
        "15557/1080",
        "15247/1080",
        "491/36",
        "13991/1080",
        "2603/216",
        "8003/540",
        "31237/2160",
        "1001/72",
        "28361/2160",
        "655/54",
        "8183/540",
        "31789/2160",
        "2533/180",
        "28523/2160",
        "1307/108",
        "1561/120",
        "1837/144",
        "26621/2160",
        "4211/360",
        "391/36",
        "1621/120",
        "3799/288",
        "13699/1080",
        "17243/1440",
        "3977/360",
        "30091/2160",
        "325/24",
        "13991/1080",
        "26257/2160",
        "1603/144",
        "685/48",
        "19877/1440",
        "28361/2160",
        "17621/1440",
        "7999/720",
        "1307/90",
        "3353/240",
        "28523/2160",
        "1099/90",
        "439/40",
        "1123/90",
        "4367/360",
        "3131/270",
        "391/36",
        "446/45",
        "2323/180",
        "899/72",
        "12821/1080",
        "3977/360",
        "10",
        "53/4",
        "5509/432",
        "2603/216",
        "1603/144",
        "539/54",
        "2431/180",
        "1861/144",
        "655/54",
        "7999/720",
        "197/20",
        "41/3",
        "2339/180",
        "1307/108",
        "439/40",
        "48/5",
        "2528/135",
        "2576/135",
        "1544/81",
        "5023/270",
        "794/45",
        "904/45",
        "5507/270",
        "16439/810",
        "8519/432",
        "3349/180",
        "1720/81",
        "34783/1620",
        "51671/2430",
        "22189/1080",
        "5197/270",
        "199/9",
        "16021/720",
        "70993/3240",
        "22703/1080",
        "878/45",
        "68/3",
        "1361/60",
        "5989/270",
        "949/45",
        "58/3",
        "2576/135",
        "2608/135",
        "2069/108",
        "10009/540",
        "313/18",
        "5507/270",
        "4441/216",
        "262961/12960",
        "84331/4320",
        "291/16",
        "34783/1620",
        "69781/3240",
        "82163/3888",
        "130823/6480",
        "60389/3240",
        "16021/720",
        "23969/1080",
        "56053/2592",
        "9829/480",
        "20173/1080",
        "1361/60",
        "809/36",
        "23447/1080",
        "813/40",
        "821/45",
        "1544/81",
        "2069/108",
        "7627/405",
        "29197/1620",
        "50/3",
        "16439/810",
        "262961/12960",
        "64237/3240",
        "244139/12960",
        "27961/1620",
        "51671/2430",
        "82163/3888",
        "99641/4860",
        "375301/19440",
        "21232/1215",
        "70993/3240",
        "56053/2592",
        "22463/1080",
        "250939/12960",
        "55877/3240",
        "5989/270",
        "23447/1080",
        "1859/90",
        "20461/1080",
        "4457/270",
        "5023/270",
        "10009/540",
        "29197/1620",
        "4591/270",
        "2081/135",
        "8519/432",
        "84331/4320",
        "244139/12960",
        "38027/2160",
        "8509/540",
        "22189/1080",
        "130823/6480",
        "375301/19440",
        "14441/810",
        "25417/1620",
        "22703/1080",
        "9829/480",
        "250939/12960",
        "38033/2160",
        "10903/720",
        "949/45",
        "813/40",
        "20461/1080",
        "1519/90",
        "281/20",
        "794/45",
        "313/18",
        "50/3",
        "2081/135",
        "1832/135",
        "3349/180",
        "291/16",
        "27961/1620",
        "8509/540",
        "1838/135",
        "5197/270",
        "60389/3240",
        "21232/1215",
        "25417/1620",
        "1784/135",
        "878/45",
        "20173/1080",
        "55877/3240",
        "10903/720",
        "123/10",
        "58/3",
        "821/45",
        "4457/270",
        "281/20",
        "54/5",
        "224/9",
        "233/9",
        "706/27",
        "917/36",
        "71/3",
        "82/3",
        "1021/36",
        "3085/108",
        "1997/72",
        "77/3",
        "788/27",
        "6521/216",
        "9811/324",
        "2105/72",
        "161/6",
        "181/6",
        "373/12",
        "3347/108",
        "2135/72",
        "161/6",
        "30",
        "123/4",
        "547/18",
        "86/3",
        "76/3",
        "233/9",
        "241/9",
        "215/8",
        "1871/72",
        "287/12",
        "1021/36",
        "4207/144",
        "12607/432",
        "505/18",
        "205/8",
        "6521/216",
        "6685/216",
        "79625/2592",
        "25297/864",
        "11407/432",
        "373/12",
        "4561/144",
        "26927/864",
        "2815/96",
        "3731/144",
        "123/4",
        "373/12",
        "4349/144",
        "1337/48",
        "571/24",
        "706/27",
        "215/8",
        "1445/54",
        "5531/216",
        "209/9",
        "3085/108",
        "12607/432",
        "779/27",
        "11821/432",
        "2647/108",
        "9811/324",
        "79625/2592",
        "19501/648",
        "73049/2592",
        "8023/324",
        "3347/108",
        "26927/864",
        "2171/72",
        "23947/864",
        "2551/108",
        "547/18",
        "4349/144",
        "1033/36",
        "3689/144",
        "373/18",
        "917/36",
        "1871/72",
        "5531/216",
        "869/36",
        "385/18",
        "1997/72",
        "505/18",
        "11821/432",
        "3665/144",
        "199/9",
        "2105/72",
        "25297/864",
        "73049/2592",
        "11113/432",
        "9367/432",
        "2135/72",
        "2815/96",
        "23947/864",
        "1771/72",
        "947/48",
        "86/3",
        "1337/48",
        "3689/144",
        "521/24",
        "127/8",
        "71/3",
        "287/12",
        "209/9",
        "385/18",
        "164/9",
        "77/3",
        "205/8",
        "2647/108",
        "199/9",
        "164/9",
        "161/6",
        "11407/432",
        "8023/324",
        "9367/432",
        "305/18",
        "161/6",
        "3731/144",
        "2551/108",
        "947/48",
        "14",
        "76/3",
        "571/24",
        "373/18",
        "127/8",
        "9",
        "32",
        "34",
        "104/3",
        "67/2",
        "30",
        "36",
        "153/4",
        "39",
        "603/16",
        "135/4",
        "116/3",
        "493/12",
        "251/6",
        "967/24",
        "215/6",
        "39",
        "663/16",
        "1009/24",
        "321/8",
        "35",
        "36",
        "153/4",
        "77/2",
        "36",
        "30",
        "34",
        "36",
        "439/12",
        "141/4",
        "63/2",
        "153/4",
        "323/8",
        "3925/96",
        "1255/32",
        "557/16",
        "493/12",
        "1037/24",
        "3133/72",
        "331/8",
        "217/6",
        "663/16",
        "347/8",
        "1385/32",
        "1295/32",
        "137/4",
        "153/4",
        "159/4",
        "39",
        "141/4",
        "111/4",
        "104/3",
        "439/12",
        "37",
        "425/12",
        "94/3",
        "39",
        "3925/96",
        "985/24",
        "1245/32",
        "407/12",
        "251/6",
        "3133/72",
        "389/9",
        "121/3",
        "308/9",
        "1009/24",
        "1385/32",
        "1015/24",
        "3685/96",
        "247/8",
        "77/2",
        "39",
        "37",
        "127/4",
        "45/2",
        "67/2",
        "141/4",
        "425/12",
        "67/2",
        "29",
        "603/16",
        "1255/32",
        "1245/32",
        "579/16",
        "61/2",
        "967/24",
        "331/8",
        "121/3",
        "877/24",
        "235/8",
        "321/8",
        "1295/32",
        "3685/96",
        "531/16",
        "387/16",
        "36",
        "141/4",
        "127/4",
        "99/4",
        "27/2",
        "30",
        "63/2",
        "94/3",
        "29",
        "24",
        "135/4",
        "557/16",
        "407/12",
        "61/2",
        "24",
        "215/6",
        "217/6",
        "308/9",
        "235/8",
        "21",
        "35",
        "137/4",
        "247/8",
        "387/16",
        "27/2",
        "30",
        "111/4",
        "45/2",
        "27/2",
        "0",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "280/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "283/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "286/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "289/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "292/81",
        "728/135",
        "728/135",
        "6497/1215",
        "2129/405",
        "2074/405",
        "728/135",
        "242/45",
        "6461/1215",
        "2111/405",
        "410/81",
        "2179/405",
        "2167/405",
        "1282/243",
        "232/45",
        "2021/405",
        "241/45",
        "239/45",
        "6344/1215",
        "412/81",
        "1987/405",
        "718/135",
        "142/27",
        "6263/1215",
        "2027/405",
        "1948/405",
        "746/135",
        "746/135",
        "6659/1215",
        "2183/405",
        "2128/405",
        "746/135",
        "248/45",
        "6623/1215",
        "433/81",
        "2104/405",
        "2233/405",
        "2221/405",
        "6572/1215",
        "238/45",
        "415/81",
        "247/45",
        "49/9",
        "6506/1215",
        "2114/405",
        "2041/405",
        "736/135",
        "728/135",
        "1285/243",
        "2081/405",
        "2002/405",
        "6869/1215",
        "6869/1215",
        "6814/1215",
        "6704/1215",
        "6539/1215",
        "6869/1215",
        "6851/1215",
        "6778/1215",
        "1330/243",
        "6467/1215",
        "6854/1215",
        "6818/1215",
        "6727/1215",
        "6581/1215",
        "1276/243",
        "6824/1215",
        "1354/243",
        "6661/1215",
        "6497/1215",
        "6278/1215",
        "6779/1215",
        "6707/1215",
        "1316/243",
        "6398/1215",
        "6161/1215",
        "2339/405",
        "2339/405",
        "6962/1215",
        "2284/405",
        "743/135",
        "2339/405",
        "2333/405",
        "6926/1215",
        "2266/405",
        "49/9",
        "778/135",
        "86/15",
        "1375/243",
        "2243/405",
        "2176/405",
        "2324/405",
        "2306/405",
        "6809/1215",
        "443/81",
        "238/45",
        "2309/405",
        "457/81",
        "6728/1215",
        "2182/405",
        "701/135",
        "2386/405",
        "2386/405",
        "7103/1215",
        "259/45",
        "2276/405",
        "2386/405",
        "476/81",
        "7067/1215",
        "257/45",
        "2252/405",
        "2381/405",
        "2369/405",
        "7016/1215",
        "458/81",
        "247/45",
        "2371/405",
        "2353/405",
        "1390/243",
        "754/135",
        "2189/405",
        "2356/405",
        "2332/405",
        "6869/1215",
        "743/135",
        "430/81",
        "1064/135",
        "1064/135",
        "3136/405",
        "112/15",
        "952/135",
        "1064/135",
        "847/108",
        "6209/810",
        "147/20",
        "931/135",
        "1057/135",
        "2093/270",
        "3052/405",
        "1939/270",
        "301/45",
        "1043/135",
        "4109/540",
        "5957/810",
        "1253/180",
        "868/135",
        "1022/135",
        "1001/135",
        "2884/405",
        "301/45",
        "826/135",
        "1109/135",
        "1109/135",
        "52309/6480",
        "623/80",
        "7949/1080",
        "1109/135",
        "141217/17280",
        "207031/25920",
        "14707/1920",
        "31061/4320",
        "17623/2160",
        "69757/8640",
        "101687/12960",
        "12919/1728",
        "2507/360",
        "17381/2160",
        "136843/17280",
        "39653/5184",
        "41683/5760",
        "5773/864",
        "8509/1080",
        "33301/4320",
        "23963/3240",
        "1999/288",
        "6851/1080",
        "3448/405",
        "3448/405",
        "27109/3240",
        "26159/3240",
        "12367/1620",
        "3448/405",
        "43895/5184",
        "107239/12960",
        "205681/25920",
        "48271/6480",
        "27389/3240",
        "108359/12960",
        "52631/6480",
        "20053/2592",
        "11671/1620",
        "26999/3240",
        "212401/25920",
        "20501/2592",
        "193819/25920",
        "44707/6480",
        "13207/1620",
        "51631/6480",
        "12371/1620",
        "46387/6480",
        "2117/324",
        "351/40",
        "351/40",
        "11177/1296",
        "17977/2160",
        "425/54",
        "351/40",
        "50257/5760",
        "220957/25920",
        "141233/17280",
        "33139/4320",
        "3763/432",
        "74399/8640",
        "108353/12960",
        "2547/320",
        "200/27",
        "6179/720",
        "48571/5760",
        "210787/25920",
        "132731/17280",
        "30583/4320",
        "151/18",
        "3931/480",
        "635/81",
        "31703/4320",
        "3611/540",
        "2429/270",
        "2429/270",
        "14323/1620",
        "4607/540",
        "121/15",
        "2429/270",
        "38633/4320",
        "56599/6480",
        "36163/4320",
        "2827/360",
        "1607/180",
        "2117/240",
        "27731/3240",
        "17587/2160",
        "1022/135",
        "4747/540",
        "37283/4320",
        "53881/6480",
        "33889/4320",
        "2599/360",
        "1159/135",
        "9041/1080",
        "3241/405",
        "8077/1080",
        "34/5",
        "4424/405",
        "4424/405",
        "12926/1215",
        "4078/405",
        "1244/135",
        "4424/405",
        "880/81",
        "12782/1215",
        "4006/405",
        "404/45",
        "1454/135",
        "1438/135",
        "12452/1215",
        "3872/405",
        "3478/405",
        "4238/405",
        "4166/405",
        "11936/1215",
        "3676/405",
        "362/45",
        "4052/405",
        "3956/405",
        "11234/1215",
        "3418/405",
        "992/135",
        "940/81",
        "940/81",
        "10987/972",
        "3467/324",
        "529/54",
        "940/81",
        "149443/12960",
        "216869/19440",
        "135809/12960",
        "10261/1080",
        "1235/108",
        "903/80",
        "105349/9720",
        "65369/6480",
        "7319/810",
        "3595/324",
        "140929/12960",
        "201227/19440",
        "123467/12960",
        "9073/1080",
        "1715/162",
        "33343/3240",
        "23557/2430",
        "28499/3240",
        "2051/270",
        "14774/1215",
        "14774/1215",
        "86323/7290",
        "27227/2430",
        "4151/405",
        "14774/1215",
        "23465/1944",
        "34009/2916",
        "106307/9720",
        "2671/270",
        "9697/810",
        "3821/324",
        "82351/7290",
        "50939/4860",
        "4543/486",
        "28177/2430",
        "110107/9720",
        "156617/14580",
        "95621/9720",
        "1163/135",
        "13403/1215",
        "25939/2430",
        "14579/1458",
        "10942/1215",
        "3116/405",
        "2035/162",
        "2035/162",
        "59419/4860",
        "18719/1620",
        "1424/135",
        "2035/162",
        "32287/2592",
        "233581/19440",
        "145657/12960",
        "10937/1080",
        "6671/540",
        "8743/720",
        "112721/9720",
        "69433/6480",
        "7693/810",
        "19339/1620",
        "150617/12960",
        "213259/19440",
        "129379/12960",
        "9353/1080",
        "4582/405",
        "35291/3240",
        "24629/2430",
        "29299/3240",
        "1028/135",
        "1726/135",
        "1726/135",
        "1007/81",
        "1583/135",
        "32/3",
        "1726/135",
        "3419/270",
        "4936/405",
        "3067/270",
        "458/45",
        "113/9",
        "554/45",
        "4744/405",
        "1453/135",
        "1277/135",
        "1633/135",
        "3167/270",
        "4459/405",
        "2683/270",
        "383/45",
        "308/27",
        "1474/135",
        "4081/405",
        "1199/135",
        "22/3",
        "392/27",
        "392/27",
        "1136/81",
        "352/27",
        "104/9",
        "392/27",
        "781/54",
        "1127/81",
        "695/54",
        "34/3",
        "382/27",
        "379/27",
        "1088/81",
        "37/3",
        "290/27",
        "362/27",
        "715/54",
        "1019/81",
        "617/54",
        "88/9",
        "332/27",
        "326/27",
        "920/81",
        "274/27",
        "76/9",
        "425/27",
        "425/27",
        "9853/648",
        "3053/216",
        "451/36",
        "425/27",
        "27041/1728",
        "38935/2592",
        "23947/1728",
        "1751/144",
        "3311/216",
        "13085/864",
        "18695/1296",
        "3793/288",
        "1229/108",
        "3133/216",
        "24587/1728",
        "34777/2592",
        "20857/1728",
        "163/16",
        "1433/108",
        "5573/432",
        "3887/324",
        "4561/432",
        "103/12",
        "1346/81",
        "1346/81",
        "7795/486",
        "2411/162",
        "355/27",
        "1346/81",
        "42727/2592",
        "61325/3888",
        "37541/2592",
        "2725/216",
        "1745/108",
        "6865/432",
        "29251/1944",
        "17657/1296",
        "1883/162",
        "4937/324",
        "38461/2592",
        "53891/3888",
        "31895/2592",
        "2197/216",
        "2245/162",
        "8635/648",
        "11873/972",
        "6821/648",
        "223/27",
        "1837/108",
        "1837/108",
        "10619/648",
        "3271/216",
        "239/18",
        "1837/108",
        "29083/1728",
        "41549/2592",
        "25241/1728",
        "201/16",
        "3563/216",
        "13943/864",
        "19645/1296",
        "11713/864",
        "34/3",
        "3341/216",
        "25801/1728",
        "35699/2592",
        "20723/1728",
        "1381/144",
        "376/27",
        "5707/432",
        "3847/324",
        "4283/432",
        "22/3",
        "151/9",
        "151/9",
        "145/9",
        "133/9",
        "115/9",
        "151/9",
        "2383/144",
        "1127/72",
        "2029/144",
        "427/36",
        "875/54",
        "3401/216",
        "1579/108",
        "2771/216",
        "280/27",
        "271/18",
        "2069/144",
        "937/72",
        "1583/144",
        "299/36",
        "40/3",
        "149/12",
        "65/6",
        "103/12",
        "17/3",
        "56/3",
        "56/3",
        "161/9",
        "49/3",
        "14",
        "56/3",
        "56/3",
        "161/9",
        "49/3",
        "14",
        "161/9",
        "161/9",
        "154/9",
        "140/9",
        "119/9",
        "49/3",
        "49/3",
        "140/9",
        "14",
        "35/3",
        "14",
        "14",
        "119/9",
        "35/3",
        "28/3",
        "62/3",
        "62/3",
        "713/36",
        "217/12",
        "31/2",
        "62/3",
        "659/32",
        "2831/144",
        "1715/96",
        "365/24",
        "713/36",
        "2831/144",
        "1343/72",
        "2417/144",
        "253/18",
        "217/12",
        "1715/96",
        "2417/144",
        "475/32",
        "289/24",
        "31/2",
        "365/24",
        "253/18",
        "289/24",
        "55/6",
        "197/9",
        "197/9",
        "377/18",
        "343/18",
        "146/9",
        "197/9",
        "391/18",
        "371/18",
        "167/9",
        "140/9",
        "377/18",
        "371/18",
        "58/3",
        "154/9",
        "251/18",
        "343/18",
        "167/9",
        "154/9",
        "265/18",
        "205/18",
        "146/9",
        "140/9",
        "251/18",
        "205/18",
        "71/9",
        "131/6",
        "131/6",
        "749/36",
        "75/4",
        "47/3",
        "131/6",
        "2069/96",
        "2915/144",
        "573/32",
        "349/24",
        "749/36",
        "2915/144",
        "1343/72",
        "2309/144",
        "223/18",
        "75/4",
        "573/32",
        "2309/144",
        "1261/96",
        "221/24",
        "47/3",
        "349/24",
        "223/18",
        "221/24",
        "5",
        "20",
        "20",
        "170/9",
        "50/3",
        "40/3",
        "20",
        "235/12",
        "325/18",
        "185/12",
        "35/3",
        "170/9",
        "325/18",
        "145/9",
        "235/18",
        "80/9",
        "50/3",
        "185/12",
        "235/18",
        "115/12",
        "5",
        "40/3",
        "35/3",
        "80/9",
        "5",
        "0",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "280/81",
        "1099/324",
        "539/162",
        "1057/324",
        "259/81",
        "373/108",
        "61/18",
        "359/108",
        "88/27",
        "115/36",
        "559/162",
        "1097/324",
        "269/81",
        "1055/324",
        "517/162",
        "1117/324",
        "274/81",
        "1075/324",
        "527/162",
        "1033/324",
        "31/9",
        "365/108",
        "179/54",
        "13/4",
        "86/27",
        "283/81",
        "1111/324",
        "545/162",
        "1069/324",
        "262/81",
        "377/108",
        "185/54",
        "121/36",
        "89/27",
        "349/108",
        "565/162",
        "1109/324",
        "272/81",
        "1067/324",
        "523/162",
        "1129/324",
        "277/81",
        "1087/324",
        "533/162",
        "1045/324",
        "94/27",
        "41/12",
        "181/54",
        "355/108",
        "29/9",
        "286/81",
        "1123/324",
        "551/162",
        "1081/324",
        "265/81",
        "127/36",
        "187/54",
        "367/108",
        "10/3",
        "353/108",
        "571/162",
        "1121/324",
        "275/81",
        "1079/324",
        "529/162",
        "1141/324",
        "280/81",
        "1099/324",
        "539/162",
        "1057/324",
        "95/27",
        "373/108",
        "61/18",
        "359/108",
        "88/27",
        "289/81",
        "1135/324",
        "557/162",
        "1093/324",
        "268/81",
        "385/108",
        "7/2",
        "371/108",
        "91/27",
        "119/36",
        "577/162",
        "1133/324",
        "278/81",
        "1091/324",
        "535/162",
        "1153/324",
        "283/81",
        "1111/324",
        "545/162",
        "1069/324",
        "32/9",
        "377/108",
        "185/54",
        "121/36",
        "89/27",
        "292/81",
        "1147/324",
        "563/162",
        "1105/324",
        "271/81",
        "389/108",
        "191/54",
        "125/36",
        "92/27",
        "361/108",
        "583/162",
        "1145/324",
        "281/81",
        "1103/324",
        "541/162",
        "1165/324",
        "286/81",
        "1123/324",
        "551/162",
        "1081/324",
        "97/27",
        "127/36",
        "187/54",
        "367/108",
        "10/3",
        "728/135",
        "1429/270",
        "6254/1215",
        "803/162",
        "1912/405",
        "293/54",
        "239/45",
        "12517/2430",
        "2003/405",
        "3803/810",
        "2206/405",
        "4307/810",
        "6248/1215",
        "443/90",
        "1886/405",
        "491/90",
        "239/45",
        "2489/486",
        "1979/405",
        "3731/810",
        "736/135",
        "1429/270",
        "6182/1215",
        "3919/810",
        "368/81",
        "746/135",
        "17549/3240",
        "25571/4860",
        "16399/3240",
        "3901/810",
        "1999/360",
        "4397/810",
        "10223/1944",
        "8171/1620",
        "15499/3240",
        "9019/1620",
        "17587/3240",
        "6371/1215",
        "361/72",
        "853/180",
        "401/72",
        "8773/1620",
        "50701/9720",
        "4027/810",
        "15169/3240",
        "1501/270",
        "3493/648",
        "25157/4860",
        "15931/3240",
        "1868/405",
        "6869/1215",
        "26897/4860",
        "13049/2430",
        "25079/4860",
        "1192/243",
        "5515/972",
        "6731/1215",
        "26053/4860",
        "12481/2430",
        "23651/4860",
        "13807/2430",
        "26891/4860",
        "6487/1215",
        "4957/972",
        "11701/2430",
        "27593/4860",
        "13399/2430",
        "25783/4860",
        "6137/1215",
        "23093/4860",
        "6878/1215",
        "5329/972",
        "12779/2430",
        "24251/4860",
        "5681/1215",
        "2339/405",
        "3659/648",
        "26597/4860",
        "17021/3240",
        "449/90",
        "18757/3240",
        "4573/810",
        "53041/9720",
        "8461/1620",
        "5339/1080",
        "3127/540",
        "6083/1080",
        "6596/1215",
        "16783/3240",
        "1583/324",
        "18727/3240",
        "9083/1620",
        "10475/1944",
        "4151/810",
        "5201/1080",
        "4663/810",
        "18043/3240",
        "25931/4860",
        "3277/648",
        "71/15",
        "2386/405",
        "466/81",
        "6767/1215",
        "721/135",
        "76/15",
        "2389/405",
        "2327/405",
        "1348/243",
        "716/135",
        "677/135",
        "2387/405",
        "773/135",
        "6698/1215",
        "2128/405",
        "401/81",
        "476/81",
        "2306/405",
        "6641/1215",
        "701/135",
        "658/135",
        "2368/405",
        "2288/405",
        "6569/1215",
        "691/135",
        "646/135",
        "1064/135",
        "4211/540",
        "6137/810",
        "3461/480",
        "7229/1080",
        "4331/540",
        "853/108",
        "197897/25920",
        "62419/8640",
        "3197/480",
        "2189/270",
        "68639/8640",
        "611/80",
        "62041/8640",
        "7093/1080",
        "35161/4320",
        "68543/8640",
        "39299/5184",
        "10189/1440",
        "13849/2160",
        "8761/1080",
        "33961/4320",
        "4835/648",
        "14917/2160",
        "557/90",
        "1109/135",
        "2189/270",
        "50917/6480",
        "10741/1440",
        "1243/180",
        "9007/1080",
        "141521/17280",
        "25579/3240",
        "25741/3456",
        "14783/2160",
        "18163/2160",
        "17743/2160",
        "34007/4320",
        "15931/2160",
        "907/135",
        "36367/4320",
        "28261/3456",
        "12613/1620",
        "41687/5760",
        "9397/1440",
        "4517/540",
        "17443/2160",
        "2473/324",
        "30371/4320",
        "6763/1080",
        "3448/405",
        "217213/25920",
        "104977/12960",
        "198733/25920",
        "45847/6480",
        "223481/25920",
        "43765/5184",
        "105149/12960",
        "98869/12960",
        "180983/25920",
        "2497/288",
        "12157/1440",
        "129/16",
        "2167/288",
        "9823/1440",
        "224329/25920",
        "108563/12960",
        "20591/2592",
        "190519/25920",
        "170791/25920",
        "55547/6480",
        "42727/5184",
        "100499/12960",
        "36823/5184",
        "20353/3240",
        "351/40",
        "8269/960",
        "21517/2592",
        "67669/8640",
        "15551/2160",
        "15317/1728",
        "149519/17280",
        "214823/25920",
        "44717/5760",
        "61109/8640",
        "38399/4320",
        "14905/1728",
        "1313/160",
        "13175/1728",
        "5939/864",
        "5095/576",
        "3275/384",
        "208729/25920",
        "25615/3456",
        "57017/8640",
        "18859/2160",
        "72217/8640",
        "101401/12960",
        "2279/320",
        "1349/216",
        "2429/270",
        "12679/1440",
        "54811/6480",
        "8587/1080",
        "3929/540",
        "13051/1440",
        "7619/864",
        "43627/5184",
        "67817/8640",
        "569/80",
        "19573/2160",
        "75697/8640",
        "17929/2160",
        "13259/1728",
        "2969/432",
        "9707/1080",
        "1657/192",
        "210193/25920",
        "3205/432",
        "28309/4320",
        "1591/180",
        "18191/2160",
        "10159/1296",
        "30601/4320",
        "123/20",
        "4424/405",
        "4427/405",
        "12944/1215",
        "6523/648",
        "823/90",
        "169/15",
        "1514/135",
        "70421/6480",
        "22031/2160",
        "3307/360",
        "928/81",
        "24491/2160",
        "53041/4860",
        "21941/2160",
        "7327/810",
        "37171/3240",
        "73097/6480",
        "209393/19440",
        "32141/3240",
        "4699/540",
        "3049/270",
        "3967/360",
        "2813/270",
        "5111/540",
        "122/15",
        "940/81",
        "6253/540",
        "54689/4860",
        "15263/1440",
        "10361/1080",
        "2149/180",
        "153443/12960",
        "148099/12960",
        "138367/12960",
        "20653/2160",
        "19607/1620",
        "115883/9720",
        "24659/2160",
        "45619/4320",
        "22667/2430",
        "156493/12960",
        "19123/1620",
        "217667/19440",
        "22091/2160",
        "114959/12960",
        "12779/1080",
        "4127/360",
        "1741/162",
        "125143/12960",
        "13229/1620",
        "14774/1215",
        "47023/3888",
        "68297/5832",
        "53377/4860",
        "2669/270",
        "8981/720",
        "19957/1620",
        "690131/58320",
        "42733/3888",
        "189847/19440",
        "122467/9720",
        "60007/4860",
        "68531/5832",
        "209659/19440",
        "91597/9720",
        "121633/9720",
        "14768/1215",
        "66713/5832",
        "201031/19440",
        "5725/648",
        "1646/135",
        "15187/1296",
        "317107/29160",
        "93661/9720",
        "9691/1215",
        "2035/162",
        "53779/4320",
        "233287/19440",
        "4532/405",
        "16187/1620",
        "411/32",
        "163627/12960",
        "234407/19440",
        "144049/12960",
        "14069/1440",
        "83707/6480",
        "163099/12960",
        "77039/6480",
        "35003/3240",
        "60281/6480",
        "41339/3240",
        "6643/540",
        "445871/38880",
        "8287/810",
        "55499/6480",
        "1333/108",
        "30461/2592",
        "209381/19440",
        "30367/3240",
        "4067/540",
        "1726/135",
        "757/60",
        "9797/810",
        "9067/810",
        "4004/405",
        "586/45",
        "1375/108",
        "234697/19440",
        "23803/2160",
        "30929/3240",
        "1759/135",
        "245071/19440",
        "14338/1215",
        "68597/6480",
        "21713/2430",
        "3451/270",
        "79159/6480",
        "72919/6480",
        "15983/1620",
        "8671/1080",
        "1654/135",
        "37369/3240",
        "2528/243",
        "9541/1080",
        "34/5",
        "392/27",
        "1589/108",
        "2335/162",
        "5857/432",
        "145/12",
        "547/36",
        "46/3",
        "12919/864",
        "1343/96",
        "1783/144",
        "31/2",
        "13451/864",
        "9779/648",
        "12101/864",
        "49/4",
        "6629/432",
        "13243/864",
        "38203/2592",
        "5839/432",
        "835/72",
        "527/36",
        "697/48",
        "497/36",
        "895/72",
        "31/3",
        "425/27",
        "191/12",
        "10081/648",
        "1051/72",
        "467/36",
        "148/9",
        "28561/1728",
        "1733/108",
        "25805/1728",
        "105/8",
        "1205/72",
        "21655/1296",
        "6949/432",
        "3197/216",
        "1036/81",
        "446/27",
        "28273/1728",
        "20189/1296",
        "8123/576",
        "641/54",
        "565/36",
        "277/18",
        "779/54",
        "344/27",
        "1109/108",
        "1346/81",
        "43441/2592",
        "63467/3888",
        "39509/2592",
        "2905/216",
        "1663/96",
        "14975/864",
        "260153/15552",
        "80057/5184",
        "4345/324",
        "22769/1296",
        "90313/5184",
        "4040/243",
        "78349/5184",
        "16613/1296",
        "44713/2592",
        "87731/5184",
        "247469/15552",
        "36677/2592",
        "833/72",
        "1171/72",
        "6797/432",
        "56315/3888",
        "16133/1296",
        "3097/324",
        "1837/108",
        "4925/288",
        "21475/1296",
        "13261/864",
        "2887/216",
        "5093/288",
        "30407/1728",
        "87335/5184",
        "3319/216",
        "157/12",
        "7709/432",
        "10109/576",
        "7151/432",
        "25547/1728",
        "1753/144",
        "15017/864",
        "4853/288",
        "80755/5184",
        "23315/1728",
        "4547/432",
        "1165/72",
        "6647/432",
        "17897/1296",
        "1229/108",
        "289/36",
        "151/9",
        "2419/144",
        "1163/72",
        "1595/108",
        "679/54",
        "2503/144",
        "2473/144",
        "2633/162",
        "2095/144",
        "5179/432",
        "3761/216",
        "21955/1296",
        "10181/648",
        "983/72",
        "6929/648",
        "67/4",
        "863/54",
        "2075/144",
        "323/27",
        "617/72",
        "275/18",
        "6125/432",
        "7925/648",
        "337/36",
        "11/2",
        "56/3",
        "115/6",
        "170/9",
        "425/24",
        "31/2",
        "119/6",
        "61/3",
        "2881/144",
        "899/48",
        "131/8",
        "182/9",
        "2981/144",
        "731/36",
        "2723/144",
        "295/18",
        "469/24",
        "959/48",
        "2807/144",
        "431/24",
        "61/4",
        "35/2",
        "143/8",
        "311/18",
        "187/12",
        "38/3",
        "62/3",
        "509/24",
        "188/9",
        "1879/96",
        "137/8",
        "527/24",
        "2153/96",
        "6329/288",
        "655/32",
        "853/48",
        "403/18",
        "91/4",
        "3187/144",
        "5875/288",
        "209/12",
        "2077/96",
        "1049/48",
        "3029/144",
        "457/24",
        "1511/96",
        "155/8",
        "233/12",
        "661/36",
        "1543/96",
        "149/12",
        "197/9",
        "3233/144",
        "1589/72",
        "1483/72",
        "161/9",
        "3349/144",
        "1703/72",
        "19901/864",
        "6121/288",
        "109/6",
        "1705/72",
        "6871/288",
        "4957/216",
        "5993/288",
        "415/24",
        "821/36",
        "6541/288",
        "6181/288",
        "2723/144",
        "2147/144",
        "365/18",
        "715/36",
        "3935/216",
        "2189/144",
        "32/3",
        "131/6",
        "2149/96",
        "3155/144",
        "81/4",
        "69/4",
        "2227/96",
        "751/32",
        "6517/288",
        "985/48",
        "1631/96",
        "3389/144",
        "3377/144",
        "3193/144",
        "5629/288",
        "2219/144",
        "539/24",
        "2107/96",
        "2903/144",
        "271/16",
        "97/8",
        "235/12",
        "1783/96",
        "2333/144",
        "197/16",
        "27/4",
        "20",
        "41/2",
        "179/9",
        "18",
        "44/3",
        "85/4",
        "64/3",
        "485/24",
        "425/24",
        "41/3",
        "385/18",
        "503/24",
        "173/9",
        "1153/72",
        "67/6",
        "20",
        "455/24",
        "1189/72",
        "25/2",
        "27/4",
        "50/3",
        "179/12",
        "35/3",
        "27/4",
        "0",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "304/81",
        "587/162",
        "283/81",
        "545/162",
        "262/81",
        "607/162",
        "293/81",
        "565/162",
        "272/81",
        "523/162",
        "101/27",
        "65/18",
        "94/27",
        "181/54",
        "29/9",
        "605/162",
        "292/81",
        "563/162",
        "271/81",
        "521/162",
        "302/81",
        "583/162",
        "281/81",
        "541/162",
        "260/81",
        "607/162",
        "293/81",
        "565/162",
        "272/81",
        "523/162",
        "101/27",
        "65/18",
        "94/27",
        "181/54",
        "29/9",
        "605/162",
        "292/81",
        "563/162",
        "271/81",
        "521/162",
        "302/81",
        "583/162",
        "281/81",
        "541/162",
        "260/81",
        "67/18",
        "97/27",
        "187/54",
        "10/3",
        "173/54",
        "101/27",
        "65/18",
        "94/27",
        "181/54",
        "29/9",
        "605/162",
        "292/81",
        "563/162",
        "271/81",
        "521/162",
        "302/81",
        "583/162",
        "281/81",
        "541/162",
        "260/81",
        "67/18",
        "97/27",
        "187/54",
        "10/3",
        "173/54",
        "301/81",
        "581/162",
        "280/81",
        "539/162",
        "259/81",
        "605/162",
        "292/81",
        "563/162",
        "271/81",
        "521/162",
        "302/81",
        "583/162",
        "281/81",
        "541/162",
        "260/81",
        "67/18",
        "97/27",
        "187/54",
        "10/3",
        "173/54",
        "301/81",
        "581/162",
        "280/81",
        "539/162",
        "259/81",
        "601/162",
        "290/81",
        "559/162",
        "269/81",
        "517/162",
        "302/81",
        "583/162",
        "281/81",
        "541/162",
        "260/81",
        "67/18",
        "97/27",
        "187/54",
        "10/3",
        "173/54",
        "301/81",
        "581/162",
        "280/81",
        "539/162",
        "259/81",
        "601/162",
        "290/81",
        "559/162",
        "269/81",
        "517/162",
        "100/27",
        "193/54",
        "31/9",
        "179/54",
        "86/27",
        "824/135",
        "797/135",
        "4121/729",
        "6502/1215",
        "6074/1215",
        "833/135",
        "9641/1620",
        "41417/7290",
        "26053/4860",
        "6062/1215",
        "22669/3645",
        "43601/7290",
        "20747/3645",
        "39017/7290",
        "3617/729",
        "7594/1215",
        "5825/972",
        "41441/7290",
        "25883/4860",
        "1991/405",
        "1522/243",
        "7274/1215",
        "20629/3645",
        "713/135",
        "5896/1215",
        "833/135",
        "9641/1620",
        "41417/7290",
        "26053/4860",
        "6062/1215",
        "3361/540",
        "9697/1620",
        "83059/14580",
        "5207/972",
        "24137/4860",
        "9127/1458",
        "87517/14580",
        "20756/3645",
        "77791/14580",
        "35909/7290",
        "30511/4860",
        "29167/4860",
        "82729/14580",
        "25739/4860",
        "1577/324",
        "7628/1215",
        "5815/972",
        "41087/7290",
        "943/180",
        "5821/1215",
        "22669/3645",
        "43601/7290",
        "20747/3645",
        "39017/7290",
        "3617/729",
        "9127/1458",
        "87517/14580",
        "20756/3645",
        "77791/14580",
        "35909/7290",
        "22901/3645",
        "21893/3645",
        "460/81",
        "19322/3645",
        "17759/3645",
        "45839/7290",
        "87367/14580",
        "20579/3645",
        "15305/2916",
        "34997/7290",
        "22873/3645",
        "43451/7290",
        "20393/3645",
        "37751/7290",
        "17173/3645",
        "7594/1215",
        "5825/972",
        "41441/7290",
        "25883/4860",
        "1991/405",
        "30511/4860",
        "29167/4860",
        "82729/14580",
        "25739/4860",
        "1577/324",
        "45839/7290",
        "87367/14580",
        "20579/3645",
        "15305/2916",
        "34997/7290",
        "30521/4860",
        "28991/4860",
        "81643/14580",
        "311/60",
        "22921/4860",
        "2533/405",
        "3197/540",
        "8071/1458",
        "24787/4860",
        "5606/1215",
        "1522/243",
        "7274/1215",
        "20629/3645",
        "713/135",
        "5896/1215",
        "7628/1215",
        "5815/972",
        "41087/7290",
        "943/180",
        "5821/1215",
        "22873/3645",
        "43451/7290",
        "20393/3645",
        "37751/7290",
        "17173/3645",
        "2533/405",
        "3197/540",
        "8071/1458",
        "24787/4860",
        "5606/1215",
        "7552/1215",
        "7123/1215",
        "19897/3645",
        "1216/243",
        "1822/405",
        "1232/135",
        "2419/270",
        "10493/1215",
        "10555/1296",
        "12103/1620",
        "2539/270",
        "827/90",
        "342619/38880",
        "21413/2592",
        "48751/6480",
        "11678/1215",
        "363319/38880",
        "86609/9720",
        "322561/38880",
        "36401/4860",
        "63131/6480",
        "122077/12960",
        "346957/38880",
        "53413/6480",
        "2651/360",
        "15859/1620",
        "12191/1296",
        "42989/4860",
        "8741/1080",
        "2891/405",
        "2539/270",
        "827/90",
        "342619/38880",
        "21413/2592",
        "48751/6480",
        "5213/540",
        "162187/17280",
        "695999/77760",
        "86423/10368",
        "19513/2592",
        "382123/38880",
        "738983/77760",
        "350141/38880",
        "647171/77760",
        "289339/38880",
        "128569/12960",
        "98855/10368",
        "697547/77760",
        "425897/51840",
        "3919/540",
        "64303/6480",
        "24553/2592",
        "343627/38880",
        "1081/135",
        "2822/405",
        "11678/1215",
        "363319/38880",
        "86609/9720",
        "322561/38880",
        "36401/4860",
        "382123/38880",
        "738983/77760",
        "350141/38880",
        "647171/77760",
        "289339/38880",
        "96851/9720",
        "74473/7776",
        "58399/6480",
        "64201/7776",
        "8866/1215",
        "389269/38880",
        "743339/77760",
        "69385/7776",
        "629099/77760",
        "274057/38880",
        "48431/4860",
        "73427/7776",
        "42433/4860",
        "303949/38880",
        "32513/4860",
        "63131/6480",
        "122077/12960",
        "346957/38880",
        "53413/6480",
        "2651/360",
        "128569/12960",
        "98855/10368",
        "697547/77760",
        "425897/51840",
        "3919/540",
        "389269/38880",
        "743339/77760",
        "69385/7776",
        "629099/77760",
        "274057/38880",
        "64867/6480",
        "491801/51840",
        "682283/77760",
        "135817/17280",
        "17447/2592",
        "1189/120",
        "2011/216",
        "331153/38880",
        "97423/12960",
        "40807/6480",
        "15859/1620",
        "12191/1296",
        "42989/4860",
        "8741/1080",
        "2891/405",
        "64303/6480",
        "24553/2592",
        "343627/38880",
        "1081/135",
        "2822/405",
        "48431/4860",
        "73427/7776",
        "42433/4860",
        "303949/38880",
        "32513/4860",
        "1189/120",
        "2011/216",
        "331153/38880",
        "97423/12960",
        "40807/6480",
        "3947/405",
        "1469/162",
        "39803/4860",
        "46003/6480",
        "347/60",
        "5192/405",
        "5198/405",
        "45646/3645",
        "57517/4860",
        "1447/135",
        "1094/81",
        "1211/90",
        "380741/29160",
        "238327/19440",
        "991/90",
        "51022/3645",
        "404369/29160",
        "292331/21870",
        "36289/2916",
        "2983/270",
        "13853/972",
        "272671/19440",
        "195491/14580",
        "13333/1080",
        "1747/162",
        "5761/405",
        "11249/810",
        "31919/2430",
        "3217/270",
        "12358/1215",
        "1094/81",
        "1211/90",
        "380741/29160",
        "238327/19440",
        "991/90",
        "3827/270",
        "36389/2592",
        "98651/7290",
        "97999/7776",
        "18139/1620",
        "85297/5832",
        "839233/58320",
        "120365/8748",
        "9244/729",
        "107891/9720",
        "57605/3888",
        "562337/38880",
        "798449/58320",
        "161291/12960",
        "13831/1296",
        "5953/405",
        "9209/648",
        "8605/648",
        "8531/720",
        "23969/2430",
        "51022/3645",
        "404369/29160",
        "292331/21870",
        "36289/2916",
        "2983/270",
        "85297/5832",
        "839233/58320",
        "120365/8748",
        "9244/729",
        "107891/9720",
        "65671/4374",
        "1282109/87480",
        "101161/7290",
        "220849/17496",
        "47413/4374",
        "110191/7290",
        "426229/29160",
        "149488/10935",
        "237607/19440",
        "148969/14580",
        "36161/2430",
        "15361/1080",
        "286289/21870",
        "166627/14580",
        "33464/3645",
        "13853/972",
        "272671/19440",
        "195491/14580",
        "13333/1080",
        "1747/162",
        "57605/3888",
        "562337/38880",
        "798449/58320",
        "161291/12960",
        "13831/1296",
        "110191/7290",
        "426229/29160",
        "149488/10935",
        "237607/19440",
        "148969/14580",
        "9785/648",
        "187097/12960",
        "129241/9720",
        "30133/2592",
        "91049/9720",
        "11923/810",
        "89879/6480",
        "45619/3645",
        "51517/4860",
        "13069/1620",
        "5761/405",
        "11249/810",
        "31919/2430",
        "3217/270",
        "12358/1215",
        "5953/405",
        "9209/648",
        "8605/648",
        "8531/720",
        "23969/2430",
        "36161/2430",
        "15361/1080",
        "286289/21870",
        "166627/14580",
        "33464/3645",
        "11923/810",
        "89879/6480",
        "45619/3645",
        "51517/4860",
        "13069/1620",
        "17206/1215",
        "31829/2430",
        "8383/729",
        "15079/1620",
        "97/15",
        "464/27",
        "949/54",
        "4225/243",
        "10691/648",
        "133/9",
        "1001/54",
        "170/9",
        "72367/3888",
        "22783/1296",
        "1127/72",
        "4723/243",
        "76675/3888",
        "28175/1458",
        "70421/3888",
        "287/18",
        "12767/648",
        "25771/1296",
        "75161/3888",
        "1289/72",
        "1669/108",
        "517/27",
        "4145/216",
        "2987/162",
        "67/4",
        "1132/81",
        "1001/54",
        "170/9",
        "72367/3888",
        "22783/1296",
        "1127/72",
        "359/18",
        "34931/1728",
        "153935/7776",
        "192371/10368",
        "14125/864",
        "81055/3888",
        "163283/7776",
        "475829/23328",
        "294011/15552",
        "21223/1296",
        "27283/1296",
        "218147/10368",
        "314339/15552",
        "15917/864",
        "745/48",
        "4397/216",
        "1933/96",
        "8221/432",
        "7297/432",
        "8789/648",
        "4723/243",
        "76675/3888",
        "28175/1458",
        "70421/3888",
        "287/18",
        "81055/3888",
        "163283/7776",
        "475829/23328",
        "294011/15552",
        "21223/1296",
        "63265/2916",
        "505427/23328",
        "80915/3888",
        "221467/11664",
        "11695/729",
        "84653/3888",
        "334535/15552",
        "59335/2916",
        "23503/1296",
        "28607/1944",
        "1690/81",
        "325/16",
        "54769/2916",
        "15667/972",
        "11819/972",
        "12767/648",
        "25771/1296",
        "75161/3888",
        "1289/72",
        "1669/108",
        "27283/1296",
        "218147/10368",
        "314339/15552",
        "15917/864",
        "745/48",
        "84653/3888",
        "334535/15552",
        "59335/2916",
        "23503/1296",
        "28607/1944",
        "4675/216",
        "18203/864",
        "1580/81",
        "58067/3456",
        "33161/2592",
        "2207/108",
        "935/48",
        "33917/1944",
        "36749/2592",
        "2053/216",
        "517/27",
        "4145/216",
        "2987/162",
        "67/4",
        "1132/81",
        "4397/216",
        "1933/96",
        "8221/432",
        "7297/432",
        "8789/648",
        "1690/81",
        "325/16",
        "54769/2916",
        "15667/972",
        "11819/972",
        "2207/108",
        "935/48",
        "33917/1944",
        "36749/2592",
        "2053/216",
        "1525/81",
        "11267/648",
        "14357/972",
        "2335/216",
        "16/3",
        "200/9",
        "209/9",
        "629/27",
        "799/36",
        "59/3",
        "221/9",
        "923/36",
        "5551/216",
        "3523/144",
        "65/3",
        "701/27",
        "5851/216",
        "1463/54",
        "1387/54",
        "1219/54",
        "931/36",
        "3883/144",
        "725/27",
        "605/24",
        "391/18",
        "71/3",
        "74/3",
        "1315/54",
        "403/18",
        "166/9",
        "221/9",
        "923/36",
        "5551/216",
        "3523/144",
        "65/3",
        "977/36",
        "8129/288",
        "6085/216",
        "5123/192",
        "3379/144",
        "6199/216",
        "12839/432",
        "1415/48",
        "23899/864",
        "5173/216",
        "4117/144",
        "1885/64",
        "24997/864",
        "427/16",
        "3223/144",
        "157/6",
        "3853/144",
        "5581/216",
        "3319/144",
        "649/36",
        "701/27",
        "5851/216",
        "1463/54",
        "1387/54",
        "1219/54",
        "6199/216",
        "12839/432",
        "1415/48",
        "23899/864",
        "5173/216",
        "1637/54",
        "13447/432",
        "29677/972",
        "9133/324",
        "7697/324",
        "3251/108",
        "26419/864",
        "2389/81",
        "1907/72",
        "4577/216",
        "1477/54",
        "5905/216",
        "8297/324",
        "4703/216",
        "139/9",
        "931/36",
        "3883/144",
        "725/27",
        "605/24",
        "391/18",
        "4117/144",
        "1885/64",
        "24997/864",
        "427/16",
        "3223/144",
        "3251/108",
        "26419/864",
        "2389/81",
        "1907/72",
        "4577/216",
        "237/8",
        "709/24",
        "3991/144",
        "4561/192",
        "829/48",
        "475/18",
        "3679/144",
        "4919/216",
        "847/48",
        "39/4",
        "71/3",
        "74/3",
        "1315/54",
        "403/18",
        "166/9",
        "157/6",
        "3853/144",
        "5581/216",
        "3319/144",
        "649/36",
        "1477/54",
        "5905/216",
        "8297/324",
        "4703/216",
        "139/9",
        "475/18",
        "3679/144",
        "4919/216",
        "847/48",
        "39/4",
        "202/9",
        "739/36",
        "148/9",
        "39/4",
        "0",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "352/81",
        "337/81",
        "322/81",
        "307/81",
        "292/81",
        "233/54",
        "223/54",
        "71/18",
        "203/54",
        "193/54",
        "347/81",
        "332/81",
        "317/81",
        "302/81",
        "287/81",
        "689/162",
        "659/162",
        "629/162",
        "599/162",
        "569/162",
        "38/9",
        "109/27",
        "104/27",
        "11/3",
        "94/27",
        "689/162",
        "659/162",
        "629/162",
        "599/162",
        "569/162",
        "38/9",
        "109/27",
        "104/27",
        "11/3",
        "94/27",
        "679/162",
        "649/162",
        "619/162",
        "589/162",
        "559/162",
        "337/81",
        "322/81",
        "307/81",
        "292/81",
        "277/81",
        "223/54",
        "71/18",
        "203/54",
        "193/54",
        "61/18",
        "337/81",
        "322/81",
        "307/81",
        "292/81",
        "277/81",
        "223/54",
        "71/18",
        "203/54",
        "193/54",
        "61/18",
        "332/81",
        "317/81",
        "302/81",
        "287/81",
        "272/81",
        "659/162",
        "629/162",
        "599/162",
        "569/162",
        "539/162",
        "109/27",
        "104/27",
        "11/3",
        "94/27",
        "89/27",
        "659/162",
        "629/162",
        "599/162",
        "569/162",
        "539/162",
        "109/27",
        "104/27",
        "11/3",
        "94/27",
        "89/27",
        "649/162",
        "619/162",
        "589/162",
        "559/162",
        "529/162",
        "322/81",
        "307/81",
        "292/81",
        "277/81",
        "262/81",
        "71/18",
        "203/54",
        "193/54",
        "61/18",
        "173/54",
        "322/81",
        "307/81",
        "292/81",
        "277/81",
        "262/81",
        "71/18",
        "203/54",
        "193/54",
        "61/18",
        "173/54",
        "317/81",
        "302/81",
        "287/81",
        "272/81",
        "257/81",
        "629/162",
        "599/162",
        "569/162",
        "539/162",
        "509/162",
        "104/27",
        "11/3",
        "94/27",
        "89/27",
        "28/9",
        "1016/135",
        "196/27",
        "2807/405",
        "883/135",
        "274/45",
        "205/27",
        "3941/540",
        "5623/810",
        "3523/540",
        "272/45",
        "9271/1215",
        "17759/2430",
        "8413/1215",
        "15743/2430",
        "1451/243",
        "3094/405",
        "11809/1620",
        "619/90",
        "2075/324",
        "2377/405",
        "3086/405",
        "2933/405",
        "551/81",
        "2552/405",
        "2324/405",
        "1007/135",
        "5801/810",
        "551/81",
        "1723/270",
        "2389/405",
        "2701/360",
        "4651/648",
        "22001/3240",
        "761/120",
        "18893/3240",
        "7307/972",
        "34819/4860",
        "32803/4860",
        "30487/4860",
        "27871/4860",
        "24311/3240",
        "23077/3240",
        "21643/3240",
        "20009/3240",
        "3635/648",
        "6043/810",
        "952/135",
        "1777/270",
        "490/81",
        "491/90",
        "2977/405",
        "316/45",
        "2686/405",
        "2503/405",
        "17/3",
        "11941/1620",
        "947/135",
        "10687/1620",
        "991/162",
        "3011/540",
        "17891/2430",
        "8479/1215",
        "3175/486",
        "7321/1215",
        "13259/2430",
        "11867/1620",
        "560/81",
        "10433/1620",
        "4783/810",
        "8599/1620",
        "196/27",
        "2762/405",
        "853/135",
        "259/45",
        "2078/405",
        "36/5",
        "1847/270",
        "520/81",
        "1603/270",
        "728/135",
        "2591/360",
        "1471/216",
        "20611/3240",
        "6319/1080",
        "5701/1080",
        "6965/972",
        "32809/4860",
        "30493/4860",
        "27877/4860",
        "24961/4860",
        "23021/3240",
        "21587/3240",
        "739/120",
        "18119/3240",
        "3217/648",
        "5683/810",
        "2651/405",
        "4871/810",
        "439/81",
        "3859/810",
        "946/135",
        "536/81",
        "2497/405",
        "763/135",
        "2056/405",
        "377/54",
        "10633/1620",
        "2464/405",
        "2993/540",
        "4001/810",
        "8416/1215",
        "15749/2430",
        "7258/1215",
        "13133/2430",
        "1160/243",
        "5543/810",
        "10319/1620",
        "2363/405",
        "1697/324",
        "3709/810",
        "2726/405",
        "841/135",
        "17/3",
        "2042/405",
        "196/45",
        "1568/135",
        "3091/270",
        "499/45",
        "11359/1080",
        "2623/270",
        "3241/270",
        "1589/135",
        "146909/12960",
        "15379/1440",
        "21133/2160",
        "4976/405",
        "77627/6480",
        "14855/1296",
        "34717/3240",
        "31489/3240",
        "26893/2160",
        "3257/270",
        "1833/160",
        "45839/4320",
        "2567/270",
        "749/60",
        "1441/120",
        "36629/3240",
        "11183/1080",
        "2467/270",
        "3181/270",
        "12461/1080",
        "355/32",
        "9011/864",
        "4115/432",
        "26177/2160",
        "203927/17280",
        "58445/5184",
        "60583/5760",
        "13699/1440",
        "31991/2592",
        "61915/5184",
        "146789/12960",
        "54283/5184",
        "121291/12960",
        "10747/864",
        "68843/5760",
        "6473/576",
        "177587/17280",
        "181/20",
        "595/48",
        "51037/4320",
        "142511/12960",
        "21433/2160",
        "463/54",
        "1594/135",
        "24797/2160",
        "23639/2160",
        "5497/540",
        "9901/1080",
        "156617/12960",
        "60527/5184",
        "143197/12960",
        "264007/25920",
        "23497/2592",
        "4957/405",
        "152177/12960",
        "7933/720",
        "130223/12960",
        "28553/3240",
        "52961/4320",
        "100799/8640",
        "15607/1440",
        "84283/8640",
        "36277/4320",
        "9827/810",
        "7411/648",
        "68021/6480",
        "60223/6480",
        "5059/648",
        "25223/2160",
        "304/27",
        "15299/1440",
        "42133/4320",
        "2329/270",
        "1141/96",
        "65539/5760",
        "275929/25920",
        "167051/17280",
        "18197/2160",
        "155041/12960",
        "294449/25920",
        "136367/12960",
        "244433/25920",
        "104521/12960",
        "25699/2160",
        "193391/17280",
        "29497/2880",
        "156029/17280",
        "32549/4320",
        "12611/1080",
        "46919/4320",
        "126911/12960",
        "18257/2160",
        "1637/240",
        "6143/540",
        "11729/1080",
        "3643/360",
        "1973/216",
        "2129/270",
        "24853/2160",
        "1743/160",
        "130217/12960",
        "1208/135",
        "4091/540",
        "9313/810",
        "34933/3240",
        "12731/1296",
        "11149/1296",
        "4601/648",
        "2449/216",
        "15137/1440",
        "2717/288",
        "2183/270",
        "1547/240",
        "1487/135",
        "10877/1080",
        "2873/324",
        "443/60",
        "28/5",
        "6728/405",
        "6806/405",
        "6718/405",
        "6431/405",
        "394/27",
        "794/45",
        "959/54",
        "33883/1944",
        "107383/6480",
        "2038/135",
        "22354/1215",
        "8947/486",
        "52313/2916",
        "32861/1944",
        "1232/81",
        "10153/540",
        "40351/2160",
        "17537/972",
        "27211/1620",
        "401/27",
        "169/9",
        "3329/180",
        "1430/81",
        "97/6",
        "5644/405",
        "1402/81",
        "87/5",
        "55243/3240",
        "13103/810",
        "7933/540",
        "9881/540",
        "236957/12960",
        "1383379/77760",
        "144571/8640",
        "64889/4320",
        "184469/9720",
        "732097/38880",
        "423703/23328",
        "164173/9720",
        "290029/19440",
        "83261/4320",
        "245719/12960",
        "1406479/77760",
        "47711/2880",
        "46337/3240",
        "6877/360",
        "40157/2160",
        "113263/6480",
        "25391/1620",
        "1177/90",
        "2386/135",
        "14287/810",
        "83249/4860",
        "4337/270",
        "11623/810",
        "180659/9720",
        "357967/19440",
        "689243/38880",
        "127837/7776",
        "56219/3888",
        "69823/3645",
        "1097347/58320",
        "1045067/58320",
        "477563/29160",
        "411017/29160",
        "375259/19440",
        "36475/1944",
        "685139/38880",
        "613877/38880",
        "127991/9720",
        "30691/1620",
        "11773/648",
        "162769/9720",
        "11813/810",
        "9383/810",
        "5713/324",
        "56513/3240",
        "54257/3240",
        "50083/3240",
        "5462/405",
        "238847/12960",
        "39029/2160",
        "1334227/77760",
        "80917/5184",
        "2399/180",
        "366407/19440",
        "710881/38880",
        "1997351/116640",
        "98999/6480",
        "30737/2430",
        "121861/6480",
        "7777/432",
        "1287403/77760",
        "74515/5184",
        "49067/4320",
        "2459/135",
        "111029/6480",
        "99547/6480",
        "3457/270",
        "1123/120",
        "2309/135",
        "4517/270",
        "12811/810",
        "11563/810",
        "1622/135",
        "19163/1080",
        "2317/135",
        "310951/19440",
        "15283/1080",
        "9343/810",
        "29107/1620",
        "166643/9720",
        "457391/29160",
        "131207/9720",
        "4247/405",
        "796/45",
        "107473/6480",
        "287629/19440",
        "26407/2160",
        "351/40",
        "6811/405",
        "2078/135",
        "21433/1620",
        "307/30",
        "63/10",
        "608/27",
        "632/27",
        "212/9",
        "614/27",
        "373/18",
        "443/18",
        "51/2",
        "33133/1296",
        "10615/432",
        "1603/72",
        "2113/81",
        "4361/162",
        "52181/1944",
        "16591/648",
        "2477/108",
        "1919/72",
        "985/36",
        "35077/1296",
        "11017/432",
        "403/18",
        "26",
        "53/2",
        "2797/108",
        "287/12",
        "547/27",
        "1303/54",
        "899/36",
        "10801/432",
        "10363/432",
        "1561/72",
        "631/24",
        "46783/1728",
        "34921/1296",
        "29561/1152",
        "6611/288",
        "35983/1296",
        "73657/2592",
        "218159/7776",
        "136955/5184",
        "30103/1296",
        "2033/72",
        "99103/3456",
        "145105/5184",
        "829/32",
        "9559/432",
        "219/8",
        "7921/288",
        "11401/432",
        "10259/432",
        "1387/72",
        "677/27",
        "697/27",
        "16633/648",
        "5269/216",
        "2347/108",
        "35281/1296",
        "72131/2592",
        "11851/432",
        "133645/5184",
        "7321/324",
        "13901/486",
        "450841/15552",
        "219703/7776",
        "406297/15552",
        "86749/3888",
        "37429/1296",
        "75035/2592",
        "17993/648",
        "129847/5184",
        "6637/324",
        "748/27",
        "23621/864",
        "33163/1296",
        "6379/288",
        "3607/216",
        "5419/216",
        "5543/216",
        "1213/48",
        "10223/432",
        "1111/54",
        "2929/108",
        "31645/1152",
        "138535/5184",
        "5317/216",
        "751/36",
        "36671/1296",
        "73405/2592",
        "210809/7776",
        "14045/576",
        "25711/1296",
        "763/27",
        "16037/576",
        "67505/2592",
        "77983/3456",
        "4921/288",
        "959/36",
        "22159/864",
        "3329/144",
        "1349/72",
        "73/6",
        "215/9",
        "218/9",
        "2539/108",
        "2321/108",
        "161/9",
        "1849/72",
        "7397/288",
        "1984/81",
        "131/6",
        "470/27",
        "716/27",
        "67583/2592",
        "94393/3888",
        "54011/2592",
        "3335/216",
        "937/36",
        "21599/864",
        "14549/648",
        "2603/144",
        "277/24",
        "643/27",
        "3175/144",
        "4015/216",
        "629/48",
        "21/4",
        "88/3",
        "94/3",
        "289/9",
        "187/6",
        "28",
        "33",
        "141/4",
        "289/8",
        "561/16",
        "63/2",
        "319/9",
        "1363/36",
        "155/4",
        "2699/72",
        "301/9",
        "143/4",
        "611/16",
        "701/18",
        "112/3",
        "98/3",
        "33",
        "141/4",
        "107/3",
        "67/2",
        "28",
        "97/3",
        "69/2",
        "2543/72",
        "137/4",
        "123/4",
        "291/8",
        "3715/96",
        "2527/64",
        "305/8",
        "3265/96",
        "2813/72",
        "11929/288",
        "12107/288",
        "11591/288",
        "5093/144",
        "1261/32",
        "7985/192",
        "24097/576",
        "7565/192",
        "805/24",
        "291/8",
        "305/8",
        "1811/48",
        "275/8",
        "109/4",
        "307/9",
        "1309/36",
        "1337/36",
        "1291/36",
        "575/18",
        "307/8",
        "1951/48",
        "35609/864",
        "5677/144",
        "4985/144",
        "247/6",
        "12463/288",
        "28145/648",
        "35351/864",
        "3779/108",
        "5959/144",
        "3101/72",
        "36761/864",
        "2809/72",
        "95/3",
        "455/12",
        "1865/48",
        "1343/36",
        "1555/48",
        "93/4",
        "407/12",
        "289/8",
        "2645/72",
        "281/8",
        "92/3",
        "1221/32",
        "2573/64",
        "23257/576",
        "7291/192",
        "775/24",
        "5875/144",
        "12221/288",
        "36197/864",
        "11059/288",
        "187/6",
        "1951/48",
        "997/24",
        "23003/576",
        "1119/32",
        "825/32",
        "73/2",
        "145/4",
        "1591/48",
        "105/4",
        "117/8",
        "31",
        "33",
        "599/18",
        "187/6",
        "26",
        "279/8",
        "1751/48",
        "5189/144",
        "787/24",
        "26",
        "1333/36",
        "5459/144",
        "3929/108",
        "1517/48",
        "91/4",
        "217/6",
        "431/12",
        "1577/48",
        "417/16",
        "117/8",
        "31",
        "233/8",
        "24",
        "117/8",
        "0",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "464/81",
        "446/81",
        "428/81",
        "410/81",
        "392/81",
        "152/27",
        "146/27",
        "140/27",
        "134/27",
        "128/27",
        "448/81",
        "430/81",
        "412/81",
        "394/81",
        "376/81",
        "440/81",
        "422/81",
        "404/81",
        "386/81",
        "368/81",
        "16/3",
        "46/9",
        "44/9",
        "14/3",
        "40/9",
        "446/81",
        "428/81",
        "410/81",
        "392/81",
        "374/81",
        "146/27",
        "140/27",
        "134/27",
        "128/27",
        "122/27",
        "430/81",
        "412/81",
        "394/81",
        "376/81",
        "358/81",
        "422/81",
        "404/81",
        "386/81",
        "368/81",
        "350/81",
        "46/9",
        "44/9",
        "14/3",
        "40/9",
        "38/9",
        "428/81",
        "410/81",
        "392/81",
        "374/81",
        "356/81",
        "140/27",
        "134/27",
        "128/27",
        "122/27",
        "116/27",
        "412/81",
        "394/81",
        "376/81",
        "358/81",
        "340/81",
        "404/81",
        "386/81",
        "368/81",
        "350/81",
        "332/81",
        "44/9",
        "14/3",
        "40/9",
        "38/9",
        "4",
        "410/81",
        "392/81",
        "374/81",
        "356/81",
        "338/81",
        "134/27",
        "128/27",
        "122/27",
        "116/27",
        "110/27",
        "394/81",
        "376/81",
        "358/81",
        "340/81",
        "322/81",
        "386/81",
        "368/81",
        "350/81",
        "332/81",
        "314/81",
        "14/3",
        "40/9",
        "38/9",
        "4",
        "34/9",
        "392/81",
        "374/81",
        "356/81",
        "338/81",
        "320/81",
        "128/27",
        "122/27",
        "116/27",
        "110/27",
        "104/27",
        "376/81",
        "358/81",
        "340/81",
        "322/81",
        "304/81",
        "368/81",
        "350/81",
        "332/81",
        "314/81",
        "296/81",
        "40/9",
        "38/9",
        "4",
        "34/9",
        "32/9",
        "1408/135",
        "1372/135",
        "3976/405",
        "1268/135",
        "80/9",
        "1408/135",
        "911/90",
        "3943/405",
        "2503/270",
        "1178/135",
        "12608/1215",
        "2437/243",
        "11666/1215",
        "11051/1215",
        "2068/243",
        "832/81",
        "1601/162",
        "1271/135",
        "7183/810",
        "3338/405",
        "4096/405",
        "3922/405",
        "3716/405",
        "3478/405",
        "3208/405",
        "1372/135",
        "3989/405",
        "766/81",
        "1213/135",
        "3416/405",
        "911/90",
        "3956/405",
        "7561/810",
        "397/45",
        "6667/810",
        "2437/243",
        "2341/243",
        "11129/1215",
        "10457/1215",
        "9689/1215",
        "1601/162",
        "3826/405",
        "1447/162",
        "3377/405",
        "6209/810",
        "3922/405",
        "1243/135",
        "1168/135",
        "3247/405",
        "986/135",
        "3976/405",
        "766/81",
        "3652/405",
        "3442/405",
        "640/81",
        "3943/405",
        "7561/810",
        "3586/405",
        "6719/810",
        "3101/405",
        "11666/1215",
        "11129/1215",
        "10496/1215",
        "9767/1215",
        "8942/1215",
        "1271/135",
        "1447/162",
        "226/27",
        "2087/270",
        "2839/405",
        "3716/405",
        "1168/135",
        "652/81",
        "2984/405",
        "892/135",
        "1268/135",
        "1213/135",
        "3442/405",
        "119/15",
        "328/45",
        "2503/270",
        "397/45",
        "6719/810",
        "346/45",
        "1891/270",
        "11051/1215",
        "10457/1215",
        "9767/1215",
        "8981/1215",
        "8099/1215",
        "7183/810",
        "3377/405",
        "2087/270",
        "2852/405",
        "5083/810",
        "3478/405",
        "3247/405",
        "2984/405",
        "2689/405",
        "2362/405",
        "80/9",
        "3416/405",
        "640/81",
        "328/45",
        "2672/405",
        "1178/135",
        "6667/810",
        "3101/405",
        "1891/270",
        "508/81",
        "2068/243",
        "9689/1215",
        "8942/1215",
        "8099/1215",
        "1432/243",
        "3338/405",
        "6209/810",
        "2839/405",
        "5083/810",
        "2212/405",
        "3208/405",
        "986/135",
        "892/135",
        "2362/405",
        "224/45",
        "2224/135",
        "2224/135",
        "146/9",
        "8473/540",
        "401/27",
        "2284/135",
        "1817/108",
        "6668/405",
        "1423/90",
        "2003/135",
        "6958/405",
        "55013/3240",
        "26729/1620",
        "50909/3240",
        "11819/810",
        "2327/135",
        "18271/1080",
        "587/36",
        "16603/1080",
        "761/54",
        "256/15",
        "997/60",
        "12847/810",
        "1994/135",
        "1798/135",
        "2224/135",
        "4417/270",
        "5753/360",
        "3307/216",
        "7733/540",
        "1817/108",
        "14345/864",
        "104357/6480",
        "22033/1440",
        "5099/360",
        "55013/3240",
        "107827/6480",
        "51871/3240",
        "97591/6480",
        "44597/3240",
        "18271/1080",
        "1579/96",
        "2257/144",
        "62929/4320",
        "131/10",
        "997/60",
        "3457/216",
        "48841/3240",
        "7451/540",
        "328/27",
        "146/9",
        "5753/360",
        "835/54",
        "1757/120",
        "607/45",
        "6668/405",
        "104357/6480",
        "10015/648",
        "93887/6480",
        "21347/1620",
        "26729/1620",
        "51871/3240",
        "913/60",
        "45661/3240",
        "20429/1620",
        "587/36",
        "2257/144",
        "589/40",
        "9671/720",
        "353/30",
        "12847/810",
        "48841/3240",
        "5653/405",
        "40447/3240",
        "1721/162",
        "8473/540",
        "3307/216",
        "1757/120",
        "1475/108",
        "3329/270",
        "1423/90",
        "22033/1440",
        "93887/6480",
        "57661/4320",
        "12797/1080",
        "50909/3240",
        "97591/6480",
        "45661/3240",
        "82831/6480",
        "35969/3240",
        "16603/1080",
        "62929/4320",
        "9671/720",
        "51583/4320",
        "1087/108",
        "1994/135",
        "7451/540",
        "40447/3240",
        "11663/1080",
        "523/60",
        "401/27",
        "7733/540",
        "607/45",
        "3329/270",
        "292/27",
        "2003/135",
        "5099/360",
        "21347/1620",
        "12797/1080",
        "2741/270",
        "11819/810",
        "44597/3240",
        "20429/1620",
        "35969/3240",
        "746/81",
        "761/54",
        "131/10",
        "353/30",
        "1087/108",
        "239/30",
        "1798/135",
        "328/27",
        "1721/162",
        "523/60",
        "32/5",
        "9664/405",
        "9952/405",
        "10016/405",
        "1961/81",
        "3088/135",
        "1136/45",
        "3491/135",
        "6286/243",
        "81457/3240",
        "1271/54",
        "31808/1215",
        "12953/486",
        "96461/3645",
        "123829/4860",
        "9539/405",
        "3584/135",
        "5795/216",
        "25651/972",
        "40649/1620",
        "3076/135",
        "236/9",
        "2363/90",
        "10331/405",
        "3218/135",
        "1708/81",
        "9952/405",
        "3394/135",
        "20339/810",
        "39449/1620",
        "3068/135",
        "3491/135",
        "85171/3240",
        "506591/19440",
        "54089/2160",
        "24937/1080",
        "12953/486",
        "261377/9720",
        "770191/29160",
        "30472/1215",
        "110537/4860",
        "5795/216",
        "43453/1620",
        "506171/19440",
        "52553/2160",
        "34907/1620",
        "2363/90",
        "14011/540",
        "40163/1620",
        "7337/324",
        "2612/135",
        "10016/405",
        "20339/810",
        "30184/1215",
        "9638/405",
        "8842/405",
        "6286/243",
        "506591/19440",
        "124133/4860",
        "94009/3888",
        "10607/486",
        "96461/3645",
        "770191/29160",
        "93268/3645",
        "139085/5832",
        "76703/3645",
        "25651/972",
        "506171/19440",
        "120743/4860",
        "88117/3888",
        "18799/972",
        "10331/405",
        "40163/1620",
        "28144/1215",
        "33167/1620",
        "6707/405",
        "1961/81",
        "39449/1620",
        "9638/405",
        "3631/162",
        "8122/405",
        "81457/3240",
        "54089/2160",
        "94009/3888",
        "36313/1620",
        "98/5",
        "123829/4860",
        "30472/1215",
        "139085/5832",
        "70117/3240",
        "22238/1215",
        "40649/1620",
        "52553/2160",
        "88117/3888",
        "64619/3240",
        "17293/1080",
        "3218/135",
        "7337/324",
        "33167/1620",
        "9271/540",
        "377/30",
        "3088/135",
        "3068/135",
        "8842/405",
        "8122/405",
        "776/45",
        "1271/54",
        "24937/1080",
        "10607/486",
        "98/5",
        "6586/405",
        "9539/405",
        "110537/4860",
        "76703/3645",
        "22238/1215",
        "5818/405",
        "3076/135",
        "34907/1620",
        "18799/972",
        "17293/1080",
        "57/5",
        "1708/81",
        "2612/135",
        "6707/405",
        "377/30",
        "36/5",
        "880/27",
        "934/27",
        "320/9",
        "1895/54",
        "295/9",
        "320/9",
        "677/18",
        "3119/81",
        "4085/108",
        "316/9",
        "3044/81",
        "12827/324",
        "9794/243",
        "12727/324",
        "973/27",
        "344/9",
        "721/18",
        "6553/162",
        "4205/108",
        "35",
        "37",
        "77/2",
        "1037/27",
        "326/9",
        "848/27",
        "934/27",
        "329/9",
        "4037/108",
        "3959/108",
        "611/18",
        "677/18",
        "17081/432",
        "13019/324",
        "22523/576",
        "5159/144",
        "12827/324",
        "26801/648",
        "162071/3888",
        "103937/2592",
        "2924/81",
        "721/18",
        "71737/1728",
        "107197/2592",
        "11257/288",
        "7381/216",
        "77/2",
        "5683/144",
        "1043/27",
        "7661/216",
        "353/12",
        "320/9",
        "4037/108",
        "6149/162",
        "1327/36",
        "908/27",
        "3119/81",
        "13019/324",
        "8735/216",
        "100627/2592",
        "22573/648",
        "9794/243",
        "162071/3888",
        "10075/243",
        "9512/243",
        "33251/972",
        "6553/162",
        "107197/2592",
        "52433/1296",
        "24127/648",
        "10085/324",
        "1037/27",
        "1043/27",
        "11933/324",
        "779/24",
        "673/27",
        "1895/54",
        "3959/108",
        "1327/36",
        "952/27",
        "847/27",
        "4085/108",
        "22523/576",
        "100627/2592",
        "31541/864",
        "1139/36",
        "12727/324",
        "103937/2592",
        "9512/243",
        "15511/432",
        "19333/648",
        "4205/108",
        "11257/288",
        "24127/648",
        "56731/1728",
        "3643/144",
        "326/9",
        "7661/216",
        "779/24",
        "3833/144",
        "52/3",
        "295/9",
        "611/18",
        "908/27",
        "847/27",
        "80/3",
        "316/9",
        "5159/144",
        "22573/648",
        "1139/36",
        "694/27",
        "973/27",
        "2924/81",
        "33251/972",
        "19333/648",
        "605/27",
        "35",
        "7381/216",
        "10085/324",
        "3643/144",
        "193/12",
        "848/27",
        "353/12",
        "673/27",
        "52/3",
        "6",
        "128/3",
        "140/3",
        "440/9",
        "145/3",
        "44",
        "48",
        "105/2",
        "55",
        "435/8",
        "99/2",
        "464/9",
        "1015/18",
        "59",
        "2093/36",
        "473/9",
        "52",
        "455/8",
        "2135/36",
        "695/12",
        "154/3",
        "48",
        "105/2",
        "163/3",
        "52",
        "44",
        "140/3",
        "51",
        "961/18",
        "211/4",
        "48",
        "105/2",
        "1373/24",
        "955/16",
        "1879/32",
        "637/12",
        "1015/18",
        "4409/72",
        "572/9",
        "8927/144",
        "1987/36",
        "455/8",
        "5903/96",
        "4555/72",
        "1457/24",
        "157/3",
        "105/2",
        "451/8",
        "685/12",
        "53",
        "85/2",
        "440/9",
        "961/18",
        "502/9",
        "494/9",
        "446/9",
        "55",
        "955/16",
        "3343/54",
        "4345/72",
        "1933/36",
        "59",
        "572/9",
        "21143/324",
        "13531/216",
        "1465/27",
        "2135/36",
        "4555/72",
        "13813/216",
        "8605/144",
        "589/12",
        "163/3",
        "685/12",
        "505/9",
        "149/3",
        "36",
        "145/3",
        "211/4",
        "494/9",
        "107/2",
        "142/3",
        "435/8",
        "1879/32",
        "4345/72",
        "2777/48",
        "299/6",
        "2093/36",
        "8927/144",
        "13531/216",
        "2107/36",
        "577/12",
        "695/12",
        "1457/24",
        "8605/144",
        "1707/32",
        "159/4",
        "52",
        "53",
        "149/3",
        "321/8",
        "45/2",
        "44",
        "48",
        "446/9",
        "142/3",
        "40",
        "99/2",
        "637/12",
        "1933/36",
        "299/6",
        "40",
        "473/9",
        "1987/36",
        "1465/27",
        "577/12",
        "35",
        "154/3",
        "157/3",
        "589/12",
        "159/4",
        "45/2",
        "44",
        "85/2",
        "36",
        "45/2",
        "0",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "40/9",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "41/9",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "83/18",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "14/3",
        "104/15",
        "104/15",
        "2789/405",
        "917/135",
        "898/135",
        "104/15",
        "311/45",
        "2771/405",
        "908/135",
        "886/135",
        "2797/405",
        "2779/405",
        "914/135",
        "2686/405",
        "2611/405",
        "185/27",
        "916/135",
        "2702/405",
        "293/45",
        "851/135",
        "914/135",
        "902/135",
        "2651/405",
        "859/135",
        "92/15",
        "107/15",
        "107/15",
        "574/81",
        "944/135",
        "185/27",
        "107/15",
        "64/9",
        "2852/405",
        "187/27",
        "913/135",
        "2878/405",
        "572/81",
        "941/135",
        "2767/405",
        "2692/405",
        "952/135",
        "943/135",
        "2783/405",
        "302/45",
        "878/135",
        "941/135",
        "929/135",
        "2732/405",
        "886/135",
        "19/3",
        "989/135",
        "989/135",
        "2948/405",
        "194/27",
        "317/45",
        "989/135",
        "986/135",
        "586/81",
        "961/135",
        "313/45",
        "2956/405",
        "2938/405",
        "967/135",
        "569/81",
        "554/81",
        "326/45",
        "323/45",
        "2861/405",
        "932/135",
        "904/135",
        "967/135",
        "191/27",
        "562/81",
        "304/45",
        "881/135",
        "338/45",
        "338/45",
        "3023/405",
        "199/27",
        "976/135",
        "338/45",
        "337/45",
        "601/81",
        "986/135",
        "964/135",
        "3031/405",
        "3013/405",
        "992/135",
        "584/81",
        "569/81",
        "1003/135",
        "994/135",
        "2936/405",
        "319/45",
        "929/135",
        "992/135",
        "196/27",
        "577/81",
        "937/135",
        "302/45",
        "346/45",
        "346/45",
        "619/81",
        "1019/135",
        "200/27",
        "346/45",
        "23/3",
        "3077/405",
        "202/27",
        "988/135",
        "3103/405",
        "617/81",
        "1016/135",
        "2992/405",
        "2917/405",
        "1027/135",
        "1018/135",
        "3008/405",
        "109/15",
        "953/135",
        "1016/135",
        "1004/135",
        "2957/405",
        "961/135",
        "62/9",
        "152/15",
        "152/15",
        "1348/135",
        "436/45",
        "416/45",
        "152/15",
        "403/40",
        "5329/540",
        "685/72",
        "811/90",
        "271/27",
        "5357/540",
        "869/90",
        "4991/540",
        "1172/135",
        "443/45",
        "3481/360",
        "5047/540",
        "71/8",
        "743/90",
        "86/9",
        "839/90",
        "1207/135",
        "757/90",
        "116/15",
        "319/30",
        "319/30",
        "45269/4320",
        "2929/288",
        "6989/720",
        "319/30",
        "1353/128",
        "89449/8640",
        "57491/5760",
        "2723/288",
        "45493/4320",
        "89897/8640",
        "14579/1440",
        "83717/8640",
        "39313/4320",
        "14869/1440",
        "58387/5760",
        "84613/8640",
        "5949/640",
        "6223/720",
        "7213/720",
        "14063/1440",
        "40433/4320",
        "1267/144",
        "97/12",
        "499/45",
        "499/45",
        "4721/432",
        "7637/720",
        "81/8",
        "499/45",
        "31741/2880",
        "9325/864",
        "29963/2880",
        "473/48",
        "23717/2160",
        "46849/4320",
        "1519/144",
        "43597/4320",
        "4093/432",
        "861/80",
        "3379/320",
        "8809/864",
        "27853/2880",
        "647/72",
        "3757/360",
        "7319/720",
        "4205/432",
        "1097/120",
        "151/18",
        "2759/240",
        "2759/240",
        "48941/4320",
        "15833/1440",
        "1889/180",
        "2759/240",
        "7311/640",
        "96631/8640",
        "62081/5760",
        "2939/288",
        "9833/864",
        "97079/8640",
        "15731/1440",
        "90251/8640",
        "42337/4320",
        "16057/1440",
        "62977/5760",
        "91147/8640",
        "6399/640",
        "3341/360",
        "389/36",
        "15143/1440",
        "43457/4320",
        "3397/360",
        "415/48",
        "237/20",
        "237/20",
        "12611/1080",
        "4079/360",
        "973/90",
        "237/20",
        "5651/480",
        "24889/2160",
        "15983/1440",
        "3781/360",
        "12667/1080",
        "25001/2160",
        "4049/360",
        "23213/2160",
        "10879/1080",
        "827/72",
        "16207/1440",
        "23437/2160",
        "4931/480",
        "857/90",
        "1001/90",
        "3893/360",
        "11159/1080",
        "871/90",
        "177/20",
        "632/45",
        "632/45",
        "5558/405",
        "1766/135",
        "1636/135",
        "632/45",
        "628/45",
        "5486/405",
        "346/27",
        "1588/135",
        "1118/81",
        "5518/405",
        "1772/135",
        "4984/405",
        "4522/405",
        "1798/135",
        "1762/135",
        "5048/405",
        "104/9",
        "1394/135",
        "340/27",
        "1652/135",
        "4682/405",
        "1426/135",
        "416/45",
        "226/15",
        "226/15",
        "9539/648",
        "15151/1080",
        "1403/108",
        "226/15",
        "21541/1440",
        "18799/1296",
        "59209/4320",
        "2713/216",
        "47951/3240",
        "94507/6480",
        "3029/216",
        "84991/6480",
        "7687/648",
        "15407/1080",
        "60233/4320",
        "17203/1296",
        "17653/1440",
        "1177/108",
        "7271/540",
        "14077/1080",
        "7943/648",
        "6013/540",
        "29/3",
        "430/27",
        "430/27",
        "75593/4860",
        "23993/1620",
        "11093/810",
        "430/27",
        "68249/4320",
        "297413/19440",
        "37397/2592",
        "42719/3240",
        "75973/4860",
        "298933/19440",
        "47791/3240",
        "267331/19440",
        "15043/1215",
        "24373/1620",
        "38005/2592",
        "270371/19440",
        "55217/4320",
        "36559/3240",
        "11473/810",
        "44239/3240",
        "15518/1215",
        "37319/3240",
        "2671/270",
        "199/12",
        "199/12",
        "52439/3240",
        "16619/1080",
        "1916/135",
        "199/12",
        "11833/720",
        "12869/810",
        "6455/432",
        "7343/540",
        "52687/3240",
        "12931/810",
        "1649/108",
        "9185/648",
        "41089/3240",
        "16867/1080",
        "32771/2160",
        "46421/3240",
        "9421/720",
        "12359/1080",
        "1978/135",
        "7591/540",
        "42329/3240",
        "12607/1080",
        "593/60",
        "17",
        "17",
        "895/54",
        "283/18",
        "130/9",
        "17",
        "4039/240",
        "17531/1080",
        "10951/720",
        "2477/180",
        "899/54",
        "17611/1080",
        "2797/180",
        "15493/1080",
        "1718/135",
        "287/18",
        "11111/720",
        "15653/1080",
        "3151/240",
        "2041/180",
        "134/9",
        "2557/180",
        "1768/135",
        "2081/180",
        "48/5",
        "56/3",
        "56/3",
        "488/27",
        "152/9",
        "136/9",
        "56/3",
        "223/12",
        "967/54",
        "599/36",
        "133/9",
        "490/27",
        "971/54",
        "155/9",
        "857/54",
        "376/27",
        "154/9",
        "607/36",
        "865/54",
        "175/12",
        "113/9",
        "140/9",
        "137/9",
        "386/27",
        "115/9",
        "32/3",
        "41/2",
        "41/2",
        "8573/432",
        "2669/144",
        "1193/72",
        "41/2",
        "3911/192",
        "16921/864",
        "10451/576",
        "2311/144",
        "8605/432",
        "16985/864",
        "2699/144",
        "14837/864",
        "6457/432",
        "2701/144",
        "10579/576",
        "14965/864",
        "2999/192",
        "955/72",
        "1225/72",
        "2375/144",
        "6617/432",
        "971/72",
        "11",
        "197/9",
        "197/9",
        "13717/648",
        "4261/216",
        "1897/108",
        "197/9",
        "6251/288",
        "26957/1296",
        "16567/864",
        "3635/216",
        "13763/648",
        "27049/1296",
        "4273/216",
        "23293/1296",
        "10007/648",
        "4307/216",
        "16751/864",
        "23477/1296",
        "4643/288",
        "362/27",
        "1943/108",
        "3727/216",
        "10237/648",
        "1471/108",
        "193/18",
        "181/8",
        "181/8",
        "9433/432",
        "2917/144",
        "161/9",
        "181/8",
        "4297/192",
        "18443/864",
        "11245/576",
        "2435/144",
        "9461/432",
        "18499/864",
        "2899/144",
        "15607/864",
        "6569/432",
        "2945/144",
        "11357/576",
        "15719/864",
        "3049/192",
        "115/9",
        "329/18",
        "2491/144",
        "6709/432",
        "467/36",
        "77/8",
        "45/2",
        "45/2",
        "779/36",
        "239/12",
        "52/3",
        "45/2",
        "355/16",
        "1513/72",
        "911/48",
        "193/12",
        "781/36",
        "1517/72",
        "235/12",
        "1241/72",
        "505/36",
        "241/12",
        "919/48",
        "1249/72",
        "235/16",
        "67/6",
        "53/3",
        "197/12",
        "515/36",
        "34/3",
        "15/2",
        "24",
        "24",
        "23",
        "21",
        "18",
        "24",
        "24",
        "23",
        "21",
        "18",
        "23",
        "23",
        "22",
        "20",
        "17",
        "21",
        "21",
        "20",
        "18",
        "15",
        "18",
        "18",
        "17",
        "15",
        "12",
        "27",
        "27",
        "207/8",
        "189/8",
        "81/4",
        "27",
        "861/32",
        "411/16",
        "747/32",
        "159/8",
        "207/8",
        "411/16",
        "195/8",
        "351/16",
        "147/8",
        "189/8",
        "747/32",
        "351/16",
        "621/32",
        "63/4",
        "81/4",
        "159/8",
        "147/8",
        "63/4",
        "12",
        "29",
        "29",
        "111/4",
        "101/4",
        "43/2",
        "29",
        "921/32",
        "437/16",
        "787/32",
        "165/8",
        "111/4",
        "437/16",
        "205/8",
        "363/16",
        "37/2",
        "101/4",
        "787/32",
        "363/16",
        "625/32",
        "121/8",
        "43/2",
        "165/8",
        "37/2",
        "121/8",
        "21/2",
        "117/4",
        "117/4",
        "223/8",
        "201/8",
        "21",
        "117/4",
        "231/8",
        "217/8",
        "24",
        "39/2",
        "223/8",
        "217/8",
        "25",
        "43/2",
        "133/8",
        "201/8",
        "24",
        "43/2",
        "141/8",
        "99/8",
        "21",
        "39/2",
        "133/8",
        "99/8",
        "27/4",
        "27",
        "27",
        "51/2",
        "45/2",
        "18",
        "27",
        "423/16",
        "195/8",
        "333/16",
        "63/4",
        "51/2",
        "195/8",
        "87/4",
        "141/8",
        "12",
        "45/2",
        "333/16",
        "141/8",
        "207/16",
        "27/4",
        "18",
        "63/4",
        "12",
        "27/4",
        "0",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "8/3",
        "40/9",
        "235/54",
        "115/27",
        "25/6",
        "110/27",
        "475/108",
        "155/36",
        "455/108",
        "445/108",
        "145/36",
        "235/54",
        "115/27",
        "25/6",
        "110/27",
        "215/54",
        "155/36",
        "455/108",
        "445/108",
        "145/36",
        "425/108",
        "115/27",
        "25/6",
        "110/27",
        "215/54",
        "35/9",
        "9/2",
        "119/27",
        "233/54",
        "38/9",
        "223/54",
        "481/108",
        "157/36",
        "461/108",
        "451/108",
        "49/12",
        "119/27",
        "233/54",
        "38/9",
        "223/54",
        "109/27",
        "157/36",
        "461/108",
        "451/108",
        "49/12",
        "431/108",
        "233/54",
        "38/9",
        "223/54",
        "109/27",
        "71/18",
        "41/9",
        "241/54",
        "118/27",
        "77/18",
        "113/27",
        "487/108",
        "53/12",
        "467/108",
        "457/108",
        "149/36",
        "241/54",
        "118/27",
        "77/18",
        "113/27",
        "221/54",
        "53/12",
        "467/108",
        "457/108",
        "149/36",
        "437/108",
        "118/27",
        "77/18",
        "113/27",
        "221/54",
        "4",
        "83/18",
        "122/27",
        "239/54",
        "13/3",
        "229/54",
        "493/108",
        "161/36",
        "473/108",
        "463/108",
        "151/36",
        "122/27",
        "239/54",
        "13/3",
        "229/54",
        "112/27",
        "161/36",
        "473/108",
        "463/108",
        "151/36",
        "443/108",
        "239/54",
        "13/3",
        "229/54",
        "112/27",
        "73/18",
        "14/3",
        "247/54",
        "121/27",
        "79/18",
        "116/27",
        "499/108",
        "163/36",
        "479/108",
        "469/108",
        "17/4",
        "247/54",
        "121/27",
        "79/18",
        "116/27",
        "227/54",
        "163/36",
        "479/108",
        "469/108",
        "17/4",
        "449/108",
        "121/27",
        "79/18",
        "116/27",
        "227/54",
        "37/9",
        "104/15",
        "34/5",
        "2681/405",
        "863/135",
        "826/135",
        "69/10",
        "607/90",
        "5299/810",
        "1699/270",
        "1619/270",
        "554/81",
        "2698/405",
        "869/135",
        "2497/405",
        "2368/405",
        "1823/270",
        "1769/270",
        "5107/810",
        "541/90",
        "1531/270",
        "896/135",
        "866/135",
        "2489/405",
        "787/135",
        "82/15",
        "107/15",
        "503/72",
        "11003/1620",
        "1415/216",
        "1691/270",
        "15311/2160",
        "2989/432",
        "43433/6480",
        "13909/2160",
        "1471/240",
        "22733/3240",
        "2764/405",
        "2371/360",
        "10207/1620",
        "19337/3240",
        "14941/2160",
        "14479/2160",
        "41747/6480",
        "4417/720",
        "2497/432",
        "3667/540",
        "7079/1080",
        "508/81",
        "713/120",
        "601/108",
        "989/135",
        "3869/540",
        "1127/162",
        "3619/540",
        "32/5",
        "2617/360",
        "2551/360",
        "22213/3240",
        "1421/216",
        "1351/216",
        "11641/1620",
        "2827/405",
        "1211/180",
        "5207/810",
        "9853/1620",
        "283/40",
        "493/72",
        "4259/648",
        "6751/1080",
        "6353/1080",
        "1873/270",
        "3611/540",
        "2588/405",
        "653/108",
        "509/90",
        "338/45",
        "2641/360",
        "2305/324",
        "7393/1080",
        "1763/270",
        "5359/720",
        "1739/240",
        "45371/6480",
        "2899/432",
        "2753/432",
        "23807/3240",
        "2887/405",
        "7411/1080",
        "10609/1620",
        "20051/3240",
        "15607/2160",
        "3017/432",
        "8677/1296",
        "4579/720",
        "12911/2160",
        "3821/540",
        "7357/1080",
        "2633/405",
        "1327/216",
        "1033/180",
        "346/45",
        "15/2",
        "2942/405",
        "377/54",
        "898/135",
        "4109/540",
        "799/108",
        "11567/1620",
        "3691/540",
        "389/60",
        "6077/810",
        "2944/405",
        "629/90",
        "2698/405",
        "5093/810",
        "3979/540",
        "3841/540",
        "11033/1620",
        "1163/180",
        "655/108",
        "973/135",
        "1871/270",
        "535/81",
        "187/30",
        "157/27",
        "152/15",
        "201/20",
        "2651/270",
        "2263/240",
        "1597/180",
        "613/60",
        "403/40",
        "84509/8640",
        "26857/2880",
        "835/96",
        "551/54",
        "43201/4320",
        "41647/4320",
        "2461/270",
        "18173/2160",
        "2905/288",
        "7069/720",
        "81121/8640",
        "5063/576",
        "721/90",
        "1183/120",
        "457/48",
        "19481/2160",
        "6007/720",
        "449/60",
        "319/30",
        "631/60",
        "44261/4320",
        "4709/480",
        "1325/144",
        "3079/288",
        "12109/1152",
        "10987/1080",
        "55681/5760",
        "2587/288",
        "45991/4320",
        "17971/1728",
        "21581/2160",
        "16261/1728",
        "37357/4320",
        "15107/1440",
        "58607/5760",
        "4187/432",
        "52031/5760",
        "11791/1440",
        "7357/720",
        "14153/1440",
        "40039/4320",
        "307/36",
        "547/72",
        "499/45",
        "5249/480",
        "11471/1080",
        "14597/1440",
        "341/36",
        "96049/8640",
        "47069/4320",
        "7567/720",
        "85963/8640",
        "79531/8640",
        "9535/864",
        "11603/1080",
        "2221/216",
        "41657/4320",
        "38081/4320",
        "2081/192",
        "15079/1440",
        "8581/864",
        "2947/320",
        "7963/960",
        "22717/2160",
        "43511/4320",
        "189/20",
        "37331/4320",
        "3299/432",
        "2759/240",
        "1085/96",
        "47267/4320",
        "2497/240",
        "697/72",
        "33091/2880",
        "64649/5760",
        "93197/8640",
        "58573/5760",
        "26959/2880",
        "24557/2160",
        "95273/8640",
        "45403/4320",
        "84743/8640",
        "1925/216",
        "32041/2880",
        "12331/1152",
        "17459/1728",
        "53651/5760",
        "23981/2880",
        "7741/720",
        "3689/360",
        "41299/4320",
        "12499/1440",
        "547/72",
        "237/20",
        "929/80",
        "6049/540",
        "1273/120",
        "442/45",
        "1889/160",
        "1379/120",
        "95039/8640",
        "5945/576",
        "2267/240",
        "5029/432",
        "48583/4320",
        "46093/4320",
        "21389/2160",
        "9649/1080",
        "817/72",
        "1565/144",
        "88159/8640",
        "26911/2880",
        "11923/1440",
        "131/12",
        "207/20",
        "20723/2160",
        "311/36",
        "299/40",
        "632/45",
        "1909/135",
        "5636/405",
        "3599/270",
        "1666/135",
        "1943/135",
        "72/5",
        "3377/240",
        "28867/2160",
        "13219/1080",
        "5872/405",
        "4667/324",
        "45223/3240",
        "42503/3240",
        "19189/1620",
        "573/40",
        "3049/216",
        "87731/6480",
        "5423/432",
        "1501/135",
        "83/6",
        "1822/135",
        "6899/540",
        "6281/540",
        "451/45",
        "226/15",
        "8167/540",
        "48067/3240",
        "20389/1440",
        "4699/360",
        "3325/216",
        "66283/4320",
        "154793/10368",
        "48769/3456",
        "110989/8640",
        "50069/3240",
        "49511/3240",
        "25451/1728",
        "356497/25920",
        "159599/12960",
        "8759/576",
        "128719/8640",
        "735709/51840",
        "25049/1920",
        "4111/360",
        "6313/432",
        "3397/240",
        "172111/12960",
        "25811/2160",
        "1093/108",
        "430/27",
        "8603/540",
        "75647/4860",
        "95801/6480",
        "21943/1620",
        "105079/6480",
        "208577/12960",
        "1211603/77760",
        "42149/2880",
        "171229/12960",
        "157583/9720",
        "310009/19440",
        "197929/12960",
        "109993/7776",
        "243439/19440",
        "205721/12960",
        "100111/6480",
        "1135043/77760",
        "114679/8640",
        "74099/6480",
        "1819/120",
        "3931/270",
        "262697/19440",
        "19403/1620",
        "16051/1620",
        "199/12",
        "7931/480",
        "20819/1296",
        "1213/80",
        "3719/270",
        "48439/2880",
        "47837/2880",
        "828517/51840",
        "257321/17280",
        "9571/720",
        "216859/12960",
        "106001/6480",
        "80581/5184",
        "73855/5184",
        "20123/1620",
        "70337/4320",
        "8491/540",
        "762401/51840",
        "227849/17280",
        "96047/8640",
        "694/45",
        "7039/480",
        "174013/12960",
        "50393/4320",
        "6721/720",
        "17",
        "2023/120",
        "8797/540",
        "2059/135",
        "1849/135",
        "1373/80",
        "337/20",
        "7723/480",
        "64091/4320",
        "14087/1080",
        "18331/1080",
        "17789/1080",
        "33479/2160",
        "1121/80",
        "6461/540",
        "8849/540",
        "33863/2160",
        "4169/288",
        "18341/1440",
        "7499/720",
        "4147/270",
        "15577/1080",
        "14011/1080",
        "3947/360",
        "167/20",
        "56/3",
        "172/9",
        "512/27",
        "163/9",
        "148/9",
        "701/36",
        "119/6",
        "5635/288",
        "5345/288",
        "2405/144",
        "1067/54",
        "2161/108",
        "8465/432",
        "7951/432",
        "3527/216",
        "931/48",
        "2809/144",
        "16345/864",
        "5045/288",
        "547/36",
        "73/4",
        "655/36",
        "1253/72",
        "1135/72",
        "79/6",
        "41/2",
        "377/18",
        "8957/432",
        "79/4",
        "143/8",
        "3073/144",
        "12473/576",
        "36755/1728",
        "1445/72",
        "5165/288",
        "9331/432",
        "18791/864",
        "677/32",
        "532/27",
        "3731/216",
        "2029/96",
        "12145/576",
        "34991/1728",
        "1777/96",
        "63/4",
        "713/36",
        "937/48",
        "497/27",
        "1177/72",
        "119/9",
        "197/9",
        "803/36",
        "14257/648",
        "563/27",
        "2023/108",
        "19637/864",
        "9919/432",
        "116231/5184",
        "1343/64",
        "8003/432",
        "29701/1296",
        "237671/10368",
        "12733/576",
        "210881/10368",
        "45359/2592",
        "19271/864",
        "76175/3456",
        "54181/2592",
        "21617/1152",
        "13393/864",
        "1493/72",
        "3871/192",
        "48367/2592",
        "27833/1728",
        "5347/432",
        "181/8",
        "1103/48",
        "9739/432",
        "339/16",
        "169/9",
        "281/12",
        "4517/192",
        "19687/864",
        "12133/576",
        "875/48",
        "10145/432",
        "80515/3456",
        "38363/1728",
        "69337/3456",
        "14473/864",
        "6527/288",
        "25493/1152",
        "35641/1728",
        "20759/1152",
        "1021/72",
        "499/24",
        "1271/64",
        "15463/864",
        "8509/576",
        "497/48",
        "45/2",
        "91/4",
        "797/36",
        "739/36",
        "160/9",
        "371/16",
        "185/8",
        "3187/144",
        "1445/72",
        "2419/144",
        "1661/72",
        "13037/576",
        "2035/96",
        "10727/576",
        "709/48",
        "791/36",
        "12155/576",
        "5519/288",
        "1025/64",
        "553/48",
        "355/18",
        "5287/288",
        "761/48",
        "1159/96",
        "55/8",
        "24",
        "25",
        "25",
        "95/4",
        "21",
        "51/2",
        "53/2",
        "423/16",
        "401/16",
        "177/8",
        "26",
        "647/24",
        "643/24",
        "101/4",
        "265/12",
        "201/8",
        "26",
        "411/16",
        "383/16",
        "41/2",
        "45/2",
        "93/4",
        "91/4",
        "83/4",
        "17",
        "27",
        "225/8",
        "225/8",
        "855/32",
        "189/8",
        "459/16",
        "951/32",
        "11345/384",
        "3569/128",
        "1565/64",
        "117/4",
        "241/8",
        "5705/192",
        "1775/64",
        "765/32",
        "1809/64",
        "1851/64",
        "3611/128",
        "3309/128",
        "345/16",
        "405/16",
        "411/16",
        "2363/96",
        "349/16",
        "17",
        "29",
        "725/24",
        "181/6",
        "457/16",
        "301/12",
        "493/16",
        "3053/96",
        "18109/576",
        "5647/192",
        "813/32",
        "251/8",
        "6155/192",
        "4505/144",
        "5519/192",
        "193/8",
        "967/32",
        "5857/192",
        "1871/64",
        "835/32",
        "997/48",
        "215/8",
        "2561/96",
        "1787/72",
        "2015/96",
        "119/8",
        "117/4",
        "975/32",
        "485/16",
        "455/16",
        "49/2",
        "1989/64",
        "2043/64",
        "12005/384",
        "3681/128",
        "385/16",
        "1009/32",
        "6121/192",
        "5875/192",
        "875/32",
        "1045/48",
        "963/32",
        "1909/64",
        "3559/128",
        "3031/128",
        "1095/64",
        "105/4",
        "101/4",
        "2147/96",
        "69/4",
        "153/16",
        "27",
        "225/8",
        "111/4",
        "51/2",
        "21",
        "459/16",
        "117/4",
        "901/32",
        "801/32",
        "39/2",
        "231/8",
        "919/32",
        "107/4",
        "723/32",
        "127/8",
        "27",
        "831/32",
        "735/32",
        "141/8",
        "153/16",
        "45/2",
        "327/16",
        "65/4",
        "153/16",
        "0",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "56/27",
        "352/81",
        "337/81",
        "322/81",
        "307/81",
        "292/81",
        "689/162",
        "659/162",
        "629/162",
        "599/162",
        "569/162",
        "337/81",
        "322/81",
        "307/81",
        "292/81",
        "277/81",
        "659/162",
        "629/162",
        "599/162",
        "569/162",
        "539/162",
        "322/81",
        "307/81",
        "292/81",
        "277/81",
        "262/81",
        "233/54",
        "223/54",
        "71/18",
        "203/54",
        "193/54",
        "38/9",
        "109/27",
        "104/27",
        "11/3",
        "94/27",
        "223/54",
        "71/18",
        "203/54",
        "193/54",
        "61/18",
        "109/27",
        "104/27",
        "11/3",
        "94/27",
        "89/27",
        "71/18",
        "203/54",
        "193/54",
        "61/18",
        "173/54",
        "347/81",
        "332/81",
        "317/81",
        "302/81",
        "287/81",
        "679/162",
        "649/162",
        "619/162",
        "589/162",
        "559/162",
        "332/81",
        "317/81",
        "302/81",
        "287/81",
        "272/81",
        "649/162",
        "619/162",
        "589/162",
        "559/162",
        "529/162",
        "317/81",
        "302/81",
        "287/81",
        "272/81",
        "257/81",
        "689/162",
        "659/162",
        "629/162",
        "599/162",
        "569/162",
        "337/81",
        "322/81",
        "307/81",
        "292/81",
        "277/81",
        "659/162",
        "629/162",
        "599/162",
        "569/162",
        "539/162",
        "322/81",
        "307/81",
        "292/81",
        "277/81",
        "262/81",
        "629/162",
        "599/162",
        "569/162",
        "539/162",
        "509/162",
        "38/9",
        "109/27",
        "104/27",
        "11/3",
        "94/27",
        "223/54",
        "71/18",
        "203/54",
        "193/54",
        "61/18",
        "109/27",
        "104/27",
        "11/3",
        "94/27",
        "89/27",
        "71/18",
        "203/54",
        "193/54",
        "61/18",
        "173/54",
        "104/27",
        "11/3",
        "94/27",
        "89/27",
        "28/9",
        "1016/135",
        "196/27",
        "2807/405",
        "883/135",
        "274/45",
        "1007/135",
        "5801/810",
        "551/81",
        "1723/270",
        "2389/405",
        "2977/405",
        "316/45",
        "2686/405",
        "2503/405",
        "17/3",
        "36/5",
        "1847/270",
        "520/81",
        "1603/270",
        "728/135",
        "946/135",
        "536/81",
        "2497/405",
        "763/135",
        "2056/405",
        "205/27",
        "3941/540",
        "5623/810",
        "3523/540",
        "272/45",
        "2701/360",
        "4651/648",
        "22001/3240",
        "761/120",
        "18893/3240",
        "11941/1620",
        "947/135",
        "10687/1620",
        "991/162",
        "3011/540",
        "2591/360",
        "1471/216",
        "20611/3240",
        "6319/1080",
        "5701/1080",
        "377/54",
        "10633/1620",
        "2464/405",
        "2993/540",
        "4001/810",
        "9271/1215",
        "17759/2430",
        "8413/1215",
        "15743/2430",
        "1451/243",
        "7307/972",
        "34819/4860",
        "32803/4860",
        "30487/4860",
        "27871/4860",
        "17891/2430",
        "8479/1215",
        "3175/486",
        "7321/1215",
        "13259/2430",
        "6965/972",
        "32809/4860",
        "30493/4860",
        "27877/4860",
        "24961/4860",
        "8416/1215",
        "15749/2430",
        "7258/1215",
        "13133/2430",
        "1160/243",
        "3094/405",
        "11809/1620",
        "619/90",
        "2075/324",
        "2377/405",
        "24311/3240",
        "23077/3240",
        "21643/3240",
        "20009/3240",
        "3635/648",
        "11867/1620",
        "560/81",
        "10433/1620",
        "4783/810",
        "8599/1620",
        "23021/3240",
        "21587/3240",
        "739/120",
        "18119/3240",
        "3217/648",
        "5543/810",
        "10319/1620",
        "2363/405",
        "1697/324",
        "3709/810",
        "3086/405",
        "2933/405",
        "551/81",
        "2552/405",
        "2324/405",
        "6043/810",
        "952/135",
        "1777/270",
        "490/81",
        "491/90",
        "196/27",
        "2762/405",
        "853/135",
        "259/45",
        "2078/405",
        "5683/810",
        "2651/405",
        "4871/810",
        "439/81",
        "3859/810",
        "2726/405",
        "841/135",
        "17/3",
        "2042/405",
        "196/45",
        "1568/135",
        "3091/270",
        "499/45",
        "11359/1080",
        "2623/270",
        "3181/270",
        "12461/1080",
        "355/32",
        "9011/864",
        "4115/432",
        "1594/135",
        "24797/2160",
        "23639/2160",
        "5497/540",
        "9901/1080",
        "25223/2160",
        "304/27",
        "15299/1440",
        "42133/4320",
        "2329/270",
        "6143/540",
        "11729/1080",
        "3643/360",
        "1973/216",
        "2129/270",
        "3241/270",
        "1589/135",
        "146909/12960",
        "15379/1440",
        "21133/2160",
        "26177/2160",
        "203927/17280",
        "58445/5184",
        "60583/5760",
        "13699/1440",
        "156617/12960",
        "60527/5184",
        "143197/12960",
        "264007/25920",
        "23497/2592",
        "1141/96",
        "65539/5760",
        "275929/25920",
        "167051/17280",
        "18197/2160",
        "24853/2160",
        "1743/160",
        "130217/12960",
        "1208/135",
        "4091/540",
        "4976/405",
        "77627/6480",
        "14855/1296",
        "34717/3240",
        "31489/3240",
        "31991/2592",
        "61915/5184",
        "146789/12960",
        "54283/5184",
        "121291/12960",
        "4957/405",
        "152177/12960",
        "7933/720",
        "130223/12960",
        "28553/3240",
        "155041/12960",
        "294449/25920",
        "136367/12960",
        "244433/25920",
        "104521/12960",
        "9313/810",
        "34933/3240",
        "12731/1296",
        "11149/1296",
        "4601/648",
        "26893/2160",
        "3257/270",
        "1833/160",
        "45839/4320",
        "2567/270",
        "10747/864",
        "68843/5760",
        "6473/576",
        "177587/17280",
        "181/20",
        "52961/4320",
        "100799/8640",
        "15607/1440",
        "84283/8640",
        "36277/4320",
        "25699/2160",
        "193391/17280",
        "29497/2880",
        "156029/17280",
        "32549/4320",
        "2449/216",
        "15137/1440",
        "2717/288",
        "2183/270",
        "1547/240",
        "749/60",
        "1441/120",
        "36629/3240",
        "11183/1080",
        "2467/270",
        "595/48",
        "51037/4320",
        "142511/12960",
        "21433/2160",
        "463/54",
        "9827/810",
        "7411/648",
        "68021/6480",
        "60223/6480",
        "5059/648",
        "12611/1080",
        "46919/4320",
        "126911/12960",
        "18257/2160",
        "1637/240",
        "1487/135",
        "10877/1080",
        "2873/324",
        "443/60",
        "28/5",
        "6728/405",
        "6806/405",
        "6718/405",
        "6431/405",
        "394/27",
        "1402/81",
        "87/5",
        "55243/3240",
        "13103/810",
        "7933/540",
        "2386/135",
        "14287/810",
        "83249/4860",
        "4337/270",
        "11623/810",
        "5713/324",
        "56513/3240",
        "54257/3240",
        "50083/3240",
        "5462/405",
        "2309/135",
        "4517/270",
        "12811/810",
        "11563/810",
        "1622/135",
        "794/45",
        "959/54",
        "33883/1944",
        "107383/6480",
        "2038/135",
        "9881/540",
        "236957/12960",
        "1383379/77760",
        "144571/8640",
        "64889/4320",
        "180659/9720",
        "357967/19440",
        "689243/38880",
        "127837/7776",
        "56219/3888",
        "238847/12960",
        "39029/2160",
        "1334227/77760",
        "80917/5184",
        "2399/180",
        "19163/1080",
        "2317/135",
        "310951/19440",
        "15283/1080",
        "9343/810",
        "22354/1215",
        "8947/486",
        "52313/2916",
        "32861/1944",
        "1232/81",
        "184469/9720",
        "732097/38880",
        "423703/23328",
        "164173/9720",
        "290029/19440",
        "69823/3645",
        "1097347/58320",
        "1045067/58320",
        "477563/29160",
        "411017/29160",
        "366407/19440",
        "710881/38880",
        "1997351/116640",
        "98999/6480",
        "30737/2430",
        "29107/1620",
        "166643/9720",
        "457391/29160",
        "131207/9720",
        "4247/405",
        "10153/540",
        "40351/2160",
        "17537/972",
        "27211/1620",
        "401/27",
        "83261/4320",
        "245719/12960",
        "1406479/77760",
        "47711/2880",
        "46337/3240",
        "375259/19440",
        "36475/1944",
        "685139/38880",
        "613877/38880",
        "127991/9720",
        "121861/6480",
        "7777/432",
        "1287403/77760",
        "74515/5184",
        "49067/4320",
        "796/45",
        "107473/6480",
        "287629/19440",
        "26407/2160",
        "351/40",
        "169/9",
        "3329/180",
        "1430/81",
        "97/6",
        "5644/405",
        "6877/360",
        "40157/2160",
        "113263/6480",
        "25391/1620",
        "1177/90",
        "30691/1620",
        "11773/648",
        "162769/9720",
        "11813/810",
        "9383/810",
        "2459/135",
        "111029/6480",
        "99547/6480",
        "3457/270",
        "1123/120",
        "6811/405",
        "2078/135",
        "21433/1620",
        "307/30",
        "63/10",
        "608/27",
        "632/27",
        "212/9",
        "614/27",
        "373/18",
        "1303/54",
        "899/36",
        "10801/432",
        "10363/432",
        "1561/72",
        "677/27",
        "697/27",
        "16633/648",
        "5269/216",
        "2347/108",
        "5419/216",
        "5543/216",
        "1213/48",
        "10223/432",
        "1111/54",
        "215/9",
        "218/9",
        "2539/108",
        "2321/108",
        "161/9",
        "443/18",
        "51/2",
        "33133/1296",
        "10615/432",
        "1603/72",
        "631/24",
        "46783/1728",
        "34921/1296",
        "29561/1152",
        "6611/288",
        "35281/1296",
        "72131/2592",
        "11851/432",
        "133645/5184",
        "7321/324",
        "2929/108",
        "31645/1152",
        "138535/5184",
        "5317/216",
        "751/36",
        "1849/72",
        "7397/288",
        "1984/81",
        "131/6",
        "470/27",
        "2113/81",
        "4361/162",
        "52181/1944",
        "16591/648",
        "2477/108",
        "35983/1296",
        "73657/2592",
        "218159/7776",
        "136955/5184",
        "30103/1296",
        "13901/486",
        "450841/15552",
        "219703/7776",
        "406297/15552",
        "86749/3888",
        "36671/1296",
        "73405/2592",
        "210809/7776",
        "14045/576",
        "25711/1296",
        "716/27",
        "67583/2592",
        "94393/3888",
        "54011/2592",
        "3335/216",
        "1919/72",
        "985/36",
        "35077/1296",
        "11017/432",
        "403/18",
        "2033/72",
        "99103/3456",
        "145105/5184",
        "829/32",
        "9559/432",
        "37429/1296",
        "75035/2592",
        "17993/648",
        "129847/5184",
        "6637/324",
        "763/27",
        "16037/576",
        "67505/2592",
        "77983/3456",
        "4921/288",
        "937/36",
        "21599/864",
        "14549/648",
        "2603/144",
        "277/24",
        "26",
        "53/2",
        "2797/108",
        "287/12",
        "547/27",
        "219/8",
        "7921/288",
        "11401/432",
        "10259/432",
        "1387/72",
        "748/27",
        "23621/864",
        "33163/1296",
        "6379/288",
        "3607/216",
        "959/36",
        "22159/864",
        "3329/144",
        "1349/72",
        "73/6",
        "643/27",
        "3175/144",
        "4015/216",
        "629/48",
        "21/4",
        "88/3",
        "94/3",
        "289/9",
        "187/6",
        "28",
        "97/3",
        "69/2",
        "2543/72",
        "137/4",
        "123/4",
        "307/9",
        "1309/36",
        "1337/36",
        "1291/36",
        "575/18",
        "407/12",
        "289/8",
        "2645/72",
        "281/8",
        "92/3",
        "31",
        "33",
        "599/18",
        "187/6",
        "26",
        "33",
        "141/4",
        "289/8",
        "561/16",
        "63/2",
        "291/8",
        "3715/96",
        "2527/64",
        "305/8",
        "3265/96",
        "307/8",
        "1951/48",
        "35609/864",
        "5677/144",
        "4985/144",
        "1221/32",
        "2573/64",
        "23257/576",
        "7291/192",
        "775/24",
        "279/8",
        "1751/48",
        "5189/144",
        "787/24",
        "26",
        "319/9",
        "1363/36",
        "155/4",
        "2699/72",
        "301/9",
        "2813/72",
        "11929/288",
        "12107/288",
        "11591/288",
        "5093/144",
        "247/6",
        "12463/288",
        "28145/648",
        "35351/864",
        "3779/108",
        "5875/144",
        "12221/288",
        "36197/864",
        "11059/288",
        "187/6",
        "1333/36",
        "5459/144",
        "3929/108",
        "1517/48",
        "91/4",
        "143/4",
        "611/16",
        "701/18",
        "112/3",
        "98/3",
        "1261/32",
        "7985/192",
        "24097/576",
        "7565/192",
        "805/24",
        "5959/144",
        "3101/72",
        "36761/864",
        "2809/72",
        "95/3",
        "1951/48",
        "997/24",
        "23003/576",
        "1119/32",
        "825/32",
        "217/6",
        "431/12",
        "1577/48",
        "417/16",
        "117/8",
        "33",
        "141/4",
        "107/3",
        "67/2",
        "28",
        "291/8",
        "305/8",
        "1811/48",
        "275/8",
        "109/4",
        "455/12",
        "1865/48",
        "1343/36",
        "1555/48",
        "93/4",
        "73/2",
        "145/4",
        "1591/48",
        "105/4",
        "117/8",
        "31",
        "233/8",
        "24",
        "117/8",
        "0",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "8/9",
        "112/27",
        "104/27",
        "32/9",
        "88/27",
        "80/27",
        "71/18",
        "197/54",
        "181/54",
        "55/18",
        "149/54",
        "101/27",
        "31/9",
        "85/27",
        "77/27",
        "23/9",
        "191/54",
        "175/54",
        "53/18",
        "143/54",
        "127/54",
        "10/3",
        "82/27",
        "74/27",
        "22/9",
        "58/27",
        "71/18",
        "197/54",
        "181/54",
        "55/18",
        "149/54",
        "101/27",
        "31/9",
        "85/27",
        "77/27",
        "23/9",
        "191/54",
        "175/54",
        "53/18",
        "143/54",
        "127/54",
        "10/3",
        "82/27",
        "74/27",
        "22/9",
        "58/27",
        "169/54",
        "17/6",
        "137/54",
        "121/54",
        "35/18",
        "101/27",
        "31/9",
        "85/27",
        "77/27",
        "23/9",
        "191/54",
        "175/54",
        "53/18",
        "143/54",
        "127/54",
        "10/3",
        "82/27",
        "74/27",
        "22/9",
        "58/27",
        "169/54",
        "17/6",
        "137/54",
        "121/54",
        "35/18",
        "79/27",
        "71/27",
        "7/3",
        "55/27",
        "47/27",
        "191/54",
        "175/54",
        "53/18",
        "143/54",
        "127/54",
        "10/3",
        "82/27",
        "74/27",
        "22/9",
        "58/27",
        "169/54",
        "17/6",
        "137/54",
        "121/54",
        "35/18",
        "79/27",
        "71/27",
        "7/3",
        "55/27",
        "47/27",
        "49/18",
        "131/54",
        "115/54",
        "11/6",
        "83/54",
        "10/3",
        "82/27",
        "74/27",
        "22/9",
        "58/27",
        "169/54",
        "17/6",
        "137/54",
        "121/54",
        "35/18",
        "79/27",
        "71/27",
        "7/3",
        "55/27",
        "47/27",
        "49/18",
        "131/54",
        "115/54",
        "11/6",
        "83/54",
        "68/27",
        "20/9",
        "52/27",
        "44/27",
        "4/3",
        "392/45",
        "374/45",
        "3167/405",
        "977/135",
        "886/135",
        "383/45",
        "2177/270",
        "3047/405",
        "1861/270",
        "833/135",
        "3337/405",
        "3136/405",
        "322/45",
        "2623/405",
        "2311/405",
        "1066/135",
        "397/54",
        "544/81",
        "539/90",
        "698/135",
        "202/27",
        "62/9",
        "2513/405",
        "733/135",
        "616/135",
        "383/45",
        "2177/270",
        "3047/405",
        "1861/270",
        "833/135",
        "8929/1080",
        "8393/1080",
        "4655/648",
        "1405/216",
        "6193/1080",
        "12883/1620",
        "12001/1620",
        "1219/180",
        "9793/1620",
        "8467/1620",
        "8171/1080",
        "7531/1080",
        "20377/3240",
        "397/72",
        "1673/360",
        "1919/270",
        "97/15",
        "929/162",
        "221/45",
        "1079/270",
        "3337/405",
        "3136/405",
        "322/45",
        "2623/405",
        "2311/405",
        "12883/1620",
        "12001/1620",
        "1219/180",
        "9793/1620",
        "8467/1620",
        "6151/810",
        "5671/810",
        "5117/810",
        "4489/810",
        "3787/810",
        "2321/324",
        "10567/1620",
        "3127/540",
        "8047/1620",
        "1313/324",
        "2698/405",
        "2419/405",
        "701/135",
        "350/81",
        "272/81",
        "1066/135",
        "397/54",
        "544/81",
        "539/90",
        "698/135",
        "8171/1080",
        "7531/1080",
        "20377/3240",
        "397/72",
        "1673/360",
        "2321/324",
        "10567/1620",
        "3127/540",
        "8047/1620",
        "1313/324",
        "1445/216",
        "6481/1080",
        "3383/648",
        "4697/1080",
        "1219/360",
        "553/90",
        "146/27",
        "3709/810",
        "494/135",
        "143/54",
        "202/27",
        "62/9",
        "2513/405",
        "733/135",
        "616/135",
        "1919/270",
        "97/15",
        "929/162",
        "221/45",
        "1079/270",
        "2698/405",
        "2419/405",
        "701/135",
        "350/81",
        "272/81",
        "553/90",
        "146/27",
        "3709/810",
        "494/135",
        "143/54",
        "50/9",
        "644/135",
        "1577/405",
        "79/27",
        "28/15",
        "656/45",
        "1297/90",
        "377/27",
        "66/5",
        "544/45",
        "1327/90",
        "5207/360",
        "11999/864",
        "3739/288",
        "1687/144",
        "1982/135",
        "1927/135",
        "9761/720",
        "26993/2160",
        "2389/216",
        "10339/720",
        "221/16",
        "55907/4320",
        "16867/1440",
        "1817/180",
        "55/4",
        "261/20",
        "12973/1080",
        "3817/360",
        "791/90",
        "1327/90",
        "5207/360",
        "11999/864",
        "3739/288",
        "1687/144",
        "237/16",
        "82973/5760",
        "39421/2880",
        "4849/384",
        "3223/288",
        "21077/1440",
        "121733/8640",
        "57103/4320",
        "34531/2880",
        "44803/4320",
        "20431/1440",
        "25897/1920",
        "107567/8640",
        "63593/5760",
        "6643/720",
        "215/16",
        "18103/1440",
        "16349/1440",
        "39/4",
        "1391/180",
        "1982/135",
        "1927/135",
        "9761/720",
        "26993/2160",
        "2389/216",
        "21077/1440",
        "121733/8640",
        "57103/4320",
        "34531/2880",
        "44803/4320",
        "15481/1080",
        "19633/1440",
        "3023/240",
        "9665/864",
        "1687/180",
        "59377/4320",
        "111271/8640",
        "5597/480",
        "86891/8640",
        "34709/4320",
        "2311/180",
        "5095/432",
        "22427/2160",
        "1543/180",
        "1367/216",
        "10339/720",
        "221/16",
        "55907/4320",
        "16867/1440",
        "1817/180",
        "20431/1440",
        "25897/1920",
        "107567/8640",
        "63593/5760",
        "6643/720",
        "59377/4320",
        "111271/8640",
        "5597/480",
        "86891/8640",
        "34709/4320",
        "13",
        "68861/5760",
        "91099/8640",
        "50303/5760",
        "623/96",
        "477/40",
        "15391/1440",
        "39187/4320",
        "5069/720",
        "73/16",
        "55/4",
        "261/20",
        "12973/1080",
        "3817/360",
        "791/90",
        "215/16",
        "18103/1440",
        "16349/1440",
        "39/4",
        "1391/180",
        "2311/180",
        "5095/432",
        "22427/2160",
        "1543/180",
        "1367/216",
        "477/40",
        "15391/1440",
        "39187/4320",
        "5069/720",
        "73/16",
        "32/3",
        "369/40",
        "133/18",
        "41/8",
        "12/5",
        "2936/135",
        "602/27",
        "9014/405",
        "5801/270",
        "892/45",
        "114/5",
        "209/9",
        "8281/360",
        "2969/135",
        "721/36",
        "9454/405",
        "12739/540",
        "37487/1620",
        "35377/1620",
        "5269/270",
        "4183/180",
        "2791/120",
        "72967/3240",
        "22537/1080",
        "2447/135",
        "67/3",
        "331/15",
        "1133/54",
        "5107/270",
        "706/45",
        "114/5",
        "209/9",
        "8281/360",
        "2969/135",
        "721/36",
        "4277/180",
        "103727/4320",
        "7539/320",
        "38453/1728",
        "9563/480",
        "78277/3240",
        "313411/12960",
        "303821/12960",
        "141143/6480",
        "123281/6480",
        "6869/288",
        "20381/864",
        "64799/2880",
        "176423/8640",
        "2318/135",
        "907/40",
        "15887/720",
        "44411/2160",
        "19433/1080",
        "3829/270",
        "9454/405",
        "12739/540",
        "37487/1620",
        "35377/1620",
        "5269/270",
        "78277/3240",
        "313411/12960",
        "303821/12960",
        "141143/6480",
        "123281/6480",
        "11837/486",
        "117107/4860",
        "447221/19440",
        "406691/19440",
        "171691/9720",
        "17123/720",
        "300349/12960",
        "56161/2592",
        "2749/144",
        "4945/324",
        "4009/180",
        "85/4",
        "62383/3240",
        "17401/1080",
        "1571/135",
        "4183/180",
        "2791/120",
        "72967/3240",
        "22537/1080",
        "2447/135",
        "6869/288",
        "20381/864",
        "64799/2880",
        "176423/8640",
        "2318/135",
        "17123/720",
        "300349/12960",
        "56161/2592",
        "2749/144",
        "4945/324",
        "16471/720",
        "18883/864",
        "514703/25920",
        "144377/8640",
        "5869/480",
        "566/27",
        "4669/240",
        "12161/720",
        "2357/180",
        "63/8",
        "67/3",
        "331/15",
        "1133/54",
        "5107/270",
        "706/45",
        "907/40",
        "15887/720",
        "44411/2160",
        "19433/1080",
        "3829/270",
        "4009/180",
        "85/4",
        "62383/3240",
        "17401/1080",
        "1571/135",
        "566/27",
        "4669/240",
        "12161/720",
        "2357/180",
        "63/8",
        "2507/135",
        "2227/135",
        "797/60",
        "35/4",
        "27/10",
        "272/9",
        "289/9",
        "890/27",
        "1165/36",
        "179/6",
        "197/6",
        "139/4",
        "5113/144",
        "4991/144",
        "761/24",
        "931/27",
        "2615/72",
        "7963/216",
        "1925/54",
        "1157/36",
        "833/24",
        "109/3",
        "15779/432",
        "5009/144",
        "275/9",
        "33",
        "137/4",
        "407/12",
        "1133/36",
        "79/3",
        "197/6",
        "139/4",
        "5113/144",
        "4991/144",
        "761/24",
        "853/24",
        "21541/576",
        "683/18",
        "42287/1152",
        "1061/32",
        "16055/432",
        "33547/864",
        "1873/48",
        "64349/1728",
        "7111/216",
        "893/24",
        "44371/1152",
        "7331/192",
        "10273/288",
        "547/18",
        "281/8",
        "3445/96",
        "2507/72",
        "1129/36",
        "224/9",
        "931/27",
        "2615/72",
        "7963/216",
        "1925/54",
        "1157/36",
        "16055/432",
        "33547/864",
        "1873/48",
        "64349/1728",
        "7111/216",
        "12515/324",
        "207125/5184",
        "102697/2592",
        "192257/5184",
        "41159/1296",
        "5521/144",
        "33817/864",
        "16447/432",
        "19909/576",
        "3023/108",
        "643/18",
        "10301/288",
        "14569/432",
        "2783/96",
        "1505/72",
        "833/24",
        "109/3",
        "15779/432",
        "5009/144",
        "275/9",
        "893/24",
        "44371/1152",
        "7331/192",
        "10273/288",
        "547/18",
        "5521/144",
        "33817/864",
        "16447/432",
        "19909/576",
        "3023/108",
        "901/24",
        "21661/576",
        "7681/216",
        "35479/1152",
        "725/32",
        "1231/36",
        "3193/96",
        "719/24",
        "1135/48",
        "109/8",
        "33",
        "137/4",
        "407/12",
        "1133/36",
        "79/3",
        "281/8",
        "3445/96",
        "2507/72",
        "1129/36",
        "224/9",
        "643/18",
        "10301/288",
        "14569/432",
        "2783/96",
        "1505/72",
        "1231/36",
        "3193/96",
        "719/24",
        "1135/48",
        "109/8",
        "269/9",
        "3985/144",
        "547/24",
        "233/16",
        "9/4",
        "40",
        "44",
        "139/3",
        "46",
        "42",
        "45",
        "99/2",
        "417/8",
        "207/4",
        "189/4",
        "145/3",
        "319/6",
        "671/12",
        "166/3",
        "301/6",
        "195/4",
        "429/8",
        "1349/24",
        "441/8",
        "49",
        "45",
        "99/2",
        "103/2",
        "99/2",
        "42",
        "45",
        "99/2",
        "417/8",
        "207/4",
        "189/4",
        "405/8",
        "1777/32",
        "11191/192",
        "461/8",
        "1673/32",
        "435/8",
        "5707/96",
        "17879/288",
        "5843/96",
        "2611/48",
        "1755/32",
        "3821/64",
        "11869/192",
        "3817/64",
        "413/8",
        "405/8",
        "219/4",
        "893/16",
        "417/8",
        "42",
        "145/3",
        "319/6",
        "671/12",
        "166/3",
        "301/6",
        "435/8",
        "5707/96",
        "17879/288",
        "5843/96",
        "2611/48",
        "175/3",
        "18235/288",
        "14141/216",
        "18209/288",
        "1981/36",
        "2815/48",
        "6053/96",
        "18491/288",
        "5797/96",
        "399/8",
        "215/4",
        "911/16",
        "677/12",
        "805/16",
        "147/4",
        "195/4",
        "429/8",
        "1349/24",
        "441/8",
        "49",
        "1755/32",
        "3821/64",
        "11869/192",
        "3817/64",
        "413/8",
        "2815/48",
        "6053/96",
        "18491/288",
        "5797/96",
        "399/8",
        "935/16",
        "1977/32",
        "11771/192",
        "441/8",
        "1323/32",
        "105/2",
        "54",
        "817/16",
        "333/8",
        "189/8",
        "45",
        "99/2",
        "103/2",
        "99/2",
        "42",
        "405/8",
        "219/4",
        "893/16",
        "417/8",
        "42",
        "215/4",
        "911/16",
        "677/12",
        "805/16",
        "147/4",
        "105/2",
        "54",
        "817/16",
        "333/8",
        "189/8",
        "45",
        "351/8",
        "75/2",
        "189/8",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "16/3",
        "44/9",
        "40/9",
        "4",
        "32/9",
        "44/9",
        "40/9",
        "4",
        "32/9",
        "28/9",
        "40/9",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "44/9",
        "40/9",
        "4",
        "32/9",
        "28/9",
        "40/9",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "40/9",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/9",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/9",
        "20/9",
        "16/9",
        "4/3",
        "8/9",
        "4/9",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/9",
        "20/9",
        "16/9",
        "4/3",
        "8/9",
        "4/9",
        "16/9",
        "4/3",
        "8/9",
        "4/9",
        "0",
        "64/5",
        "184/15",
        "4696/405",
        "1456/135",
        "1328/135",
        "184/15",
        "1573/135",
        "4414/405",
        "1351/135",
        "404/45",
        "4696/405",
        "4414/405",
        "4076/405",
        "3682/405",
        "3232/405",
        "1456/135",
        "1351/135",
        "3682/405",
        "217/27",
        "308/45",
        "1328/135",
        "404/45",
        "3232/405",
        "308/45",
        "752/135",
        "184/15",
        "1573/135",
        "4414/405",
        "1351/135",
        "404/45",
        "1573/135",
        "493/45",
        "4099/405",
        "247/27",
        "217/27",
        "4414/405",
        "4099/405",
        "3728/405",
        "3301/405",
        "2818/405",
        "1351/135",
        "247/27",
        "3301/405",
        "947/135",
        "155/27",
        "404/45",
        "217/27",
        "2818/405",
        "155/27",
        "592/135",
        "4696/405",
        "4414/405",
        "4076/405",
        "3682/405",
        "3232/405",
        "4414/405",
        "4099/405",
        "3728/405",
        "3301/405",
        "2818/405",
        "4076/405",
        "3728/405",
        "1108/135",
        "2864/405",
        "2348/405",
        "3682/405",
        "3301/405",
        "2864/405",
        "2371/405",
        "1822/405",
        "3232/405",
        "2818/405",
        "2348/405",
        "1822/405",
        "248/81",
        "1456/135",
        "1351/135",
        "3682/405",
        "217/27",
        "308/45",
        "1351/135",
        "247/27",
        "3301/405",
        "947/135",
        "155/27",
        "3682/405",
        "3301/405",
        "2864/405",
        "2371/405",
        "1822/405",
        "217/27",
        "947/135",
        "2371/405",
        "41/9",
        "421/135",
        "308/45",
        "155/27",
        "1822/405",
        "421/135",
        "8/5",
        "1328/135",
        "404/45",
        "3232/405",
        "308/45",
        "752/135",
        "404/45",
        "217/27",
        "2818/405",
        "155/27",
        "592/135",
        "3232/405",
        "2818/405",
        "2348/405",
        "1822/405",
        "248/81",
        "308/45",
        "155/27",
        "1822/405",
        "421/135",
        "8/5",
        "752/135",
        "592/135",
        "248/81",
        "8/5",
        "0",
        "112/5",
        "112/5",
        "2966/135",
        "379/18",
        "98/5",
        "112/5",
        "1999/90",
        "11647/540",
        "245/12",
        "187/10",
        "2966/135",
        "11647/540",
        "931/45",
        "10409/540",
        "2332/135",
        "379/18",
        "245/12",
        "10409/540",
        "791/45",
        "229/15",
        "98/5",
        "187/10",
        "2332/135",
        "229/15",
        "568/45",
        "112/5",
        "1999/90",
        "11647/540",
        "245/12",
        "187/10",
        "1999/90",
        "10469/480",
        "15071/720",
        "28109/1440",
        "6307/360",
        "11647/540",
        "15071/720",
        "21377/1080",
        "39091/2160",
        "1421/90",
        "245/12",
        "28109/1440",
        "39091/2160",
        "515/32",
        "4843/360",
        "187/10",
        "6307/360",
        "1421/90",
        "4843/360",
        "941/90",
        "2966/135",
        "11647/540",
        "931/45",
        "10409/540",
        "2332/135",
        "11647/540",
        "15071/720",
        "21377/1080",
        "39091/2160",
        "1421/90",
        "931/45",
        "21377/1080",
        "3307/180",
        "5893/360",
        "3707/270",
        "10409/540",
        "39091/2160",
        "5893/360",
        "30317/2160",
        "2981/270",
        "2332/135",
        "1421/90",
        "3707/270",
        "2981/270",
        "23/3",
        "379/18",
        "245/12",
        "10409/540",
        "791/45",
        "229/15",
        "245/12",
        "28109/1440",
        "39091/2160",
        "515/32",
        "4843/360",
        "10409/540",
        "39091/2160",
        "5893/360",
        "30317/2160",
        "2981/270",
        "791/45",
        "515/32",
        "30317/2160",
        "5447/480",
        "319/40",
        "229/15",
        "4843/360",
        "2981/270",
        "319/40",
        "21/5",
        "98/5",
        "187/10",
        "2332/135",
        "229/15",
        "568/45",
        "187/10",
        "6307/360",
        "1421/90",
        "4843/360",
        "941/90",
        "2332/135",
        "1421/90",
        "3707/270",
        "2981/270",
        "23/3",
        "229/15",
        "4843/360",
        "2981/270",
        "319/40",
        "21/5",
        "568/45",
        "941/90",
        "23/3",
        "21/5",
        "0",
        "512/15",
        "320/9",
        "14608/405",
        "1594/45",
        "100/3",
        "320/9",
        "4966/135",
        "4997/135",
        "2159/60",
        "167/5",
        "14608/405",
        "4997/135",
        "2986/81",
        "28631/810",
        "4342/135",
        "1594/45",
        "2159/60",
        "28631/810",
        "997/30",
        "88/3",
        "100/3",
        "167/5",
        "4342/135",
        "88/3",
        "664/27",
        "320/9",
        "4966/135",
        "4997/135",
        "2159/60",
        "167/5",
        "4966/135",
        "4529/120",
        "2707/72",
        "4871/135",
        "5921/180",
        "4997/135",
        "2707/72",
        "14974/405",
        "37651/1080",
        "1393/45",
        "2159/60",
        "4871/135",
        "37651/1080",
        "11533/360",
        "7367/270",
        "167/5",
        "5921/180",
        "1393/45",
        "7367/270",
        "194/9",
        "14608/405",
        "4997/135",
        "2986/81",
        "28631/810",
        "4342/135",
        "4997/135",
        "2707/72",
        "14974/405",
        "37651/1080",
        "1393/45",
        "2986/81",
        "14974/405",
        "1931/54",
        "26677/810",
        "11413/405",
        "28631/810",
        "37651/1080",
        "26677/810",
        "94823/3240",
        "6353/270",
        "4342/135",
        "1393/45",
        "11413/405",
        "6353/270",
        "50/3",
        "1594/45",
        "2159/60",
        "28631/810",
        "997/30",
        "88/3",
        "2159/60",
        "4871/135",
        "37651/1080",
        "11533/360",
        "7367/270",
        "28631/810",
        "37651/1080",
        "26677/810",
        "94823/3240",
        "6353/270",
        "997/30",
        "11533/360",
        "94823/3240",
        "1477/60",
        "71/4",
        "88/3",
        "7367/270",
        "6353/270",
        "71/4",
        "48/5",
        "100/3",
        "167/5",
        "4342/135",
        "88/3",
        "664/27",
        "167/5",
        "5921/180",
        "1393/45",
        "7367/270",
        "194/9",
        "4342/135",
        "1393/45",
        "11413/405",
        "6353/270",
        "50/3",
        "88/3",
        "7367/270",
        "6353/270",
        "71/4",
        "48/5",
        "664/27",
        "194/9",
        "50/3",
        "48/5",
        "0",
        "48",
        "52",
        "1468/27",
        "163/3",
        "51",
        "52",
        "505/9",
        "1051/18",
        "58",
        "54",
        "1468/27",
        "1051/18",
        "3259/54",
        "1603/27",
        "490/9",
        "163/3",
        "58",
        "1603/27",
        "115/2",
        "154/3",
        "51",
        "54",
        "490/9",
        "154/3",
        "392/9",
        "52",
        "505/9",
        "1051/18",
        "58",
        "54",
        "505/9",
        "963/16",
        "4477/72",
        "35249/576",
        "2699/48",
        "1051/18",
        "4477/72",
        "13741/216",
        "5927/96",
        "3995/72",
        "58",
        "35249/576",
        "5927/96",
        "5627/96",
        "1825/36",
        "54",
        "2699/48",
        "3995/72",
        "1825/36",
        "122/3",
        "1468/27",
        "1051/18",
        "3259/54",
        "1603/27",
        "490/9",
        "1051/18",
        "4477/72",
        "13741/216",
        "5927/96",
        "3995/72",
        "3259/54",
        "13741/216",
        "2311/36",
        "26381/432",
        "5735/108",
        "1603/27",
        "5927/96",
        "26381/432",
        "24307/432",
        "1661/36",
        "490/9",
        "3995/72",
        "5735/108",
        "1661/36",
        "100/3",
        "163/3",
        "58",
        "1603/27",
        "115/2",
        "154/3",
        "58",
        "35249/576",
        "5927/96",
        "5627/96",
        "1825/36",
        "1603/27",
        "5927/96",
        "26381/432",
        "24307/432",
        "1661/36",
        "115/2",
        "5627/96",
        "24307/432",
        "3155/64",
        "583/16",
        "154/3",
        "1825/36",
        "1661/36",
        "583/16",
        "81/4",
        "51",
        "54",
        "490/9",
        "154/3",
        "392/9",
        "54",
        "2699/48",
        "3995/72",
        "1825/36",
        "122/3",
        "490/9",
        "3995/72",
        "5735/108",
        "1661/36",
        "100/3",
        "154/3",
        "1825/36",
        "1661/36",
        "583/16",
        "81/4",
        "392/9",
        "122/3",
        "100/3",
        "81/4",
        "0",
        "64",
        "72",
        "232/3",
        "78",
        "72",
        "72",
        "81",
        "87",
        "351/4",
        "81",
        "232/3",
        "87",
        "280/3",
        "563/6",
        "86",
        "78",
        "351/4",
        "563/6",
        "187/2",
        "84",
        "72",
        "81",
        "86",
        "84",
        "72",
        "72",
        "81",
        "87",
        "351/4",
        "81",
        "81",
        "727/8",
        "2335/24",
        "3127/32",
        "717/8",
        "87",
        "2335/24",
        "3731/36",
        "4955/48",
        "373/4",
        "351/4",
        "3127/32",
        "4955/48",
        "1619/16",
        "177/2",
        "81",
        "717/8",
        "373/4",
        "177/2",
        "72",
        "232/3",
        "87",
        "280/3",
        "563/6",
        "86",
        "87",
        "2335/24",
        "3731/36",
        "4955/48",
        "373/4",
        "280/3",
        "3731/36",
        "11807/108",
        "7723/72",
        "283/3",
        "563/6",
        "4955/48",
        "7723/72",
        "205/2",
        "171/2",
        "86",
        "373/4",
        "283/3",
        "171/2",
        "63",
        "78",
        "351/4",
        "563/6",
        "187/2",
        "84",
        "351/4",
        "3127/32",
        "4955/48",
        "1619/16",
        "177/2",
        "563/6",
        "4955/48",
        "7723/72",
        "205/2",
        "171/2",
        "187/2",
        "1619/16",
        "205/2",
        "2997/32",
        "567/8",
        "84",
        "177/2",
        "171/2",
        "567/8",
        "81/2",
        "72",
        "81",
        "86",
        "84",
        "72",
        "81",
        "717/8",
        "373/4",
        "177/2",
        "72",
        "86",
        "373/4",
        "283/3",
        "171/2",
        "63",
        "84",
        "177/2",
        "171/2",
        "567/8",
        "81/2",
        "72",
        "72",
        "63",
        "81/2",
        "0",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "160/27",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "6",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "164/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "166/27",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "56/9",
        "416/45",
        "416/45",
        "3724/405",
        "1228/135",
        "1208/135",
        "416/45",
        "1244/135",
        "740/81",
        "1216/135",
        "1192/135",
        "3724/405",
        "740/81",
        "3656/405",
        "3592/405",
        "3508/405",
        "1228/135",
        "1216/135",
        "3592/405",
        "1172/135",
        "76/9",
        "1208/135",
        "1192/135",
        "3508/405",
        "76/9",
        "368/45",
        "428/45",
        "428/45",
        "3832/405",
        "1264/135",
        "1244/135",
        "428/45",
        "256/27",
        "3808/405",
        "1252/135",
        "1228/135",
        "3832/405",
        "3808/405",
        "3764/405",
        "740/81",
        "3616/405",
        "1264/135",
        "1252/135",
        "740/81",
        "1208/135",
        "392/45",
        "1244/135",
        "1228/135",
        "3616/405",
        "392/45",
        "76/9",
        "3956/405",
        "3956/405",
        "1312/135",
        "3896/405",
        "3836/405",
        "3956/405",
        "3944/405",
        "1304/135",
        "772/81",
        "3788/405",
        "1312/135",
        "1304/135",
        "3868/405",
        "1268/135",
        "248/27",
        "3896/405",
        "772/81",
        "1268/135",
        "3728/405",
        "3632/405",
        "3836/405",
        "3788/405",
        "248/27",
        "3632/405",
        "3524/405",
        "1352/135",
        "1352/135",
        "4036/405",
        "148/15",
        "1312/135",
        "1352/135",
        "1348/135",
        "4012/405",
        "88/9",
        "48/5",
        "4036/405",
        "4012/405",
        "3968/405",
        "3904/405",
        "764/81",
        "148/15",
        "88/9",
        "3904/405",
        "1276/135",
        "1244/135",
        "1312/135",
        "48/5",
        "764/81",
        "1244/135",
        "1208/135",
        "1384/135",
        "1384/135",
        "4132/405",
        "1364/135",
        "448/45",
        "1384/135",
        "92/9",
        "4108/405",
        "1352/135",
        "1328/135",
        "4132/405",
        "4108/405",
        "4064/405",
        "800/81",
        "3916/405",
        "1364/135",
        "1352/135",
        "800/81",
        "436/45",
        "1276/135",
        "448/45",
        "1328/135",
        "3916/405",
        "1276/135",
        "248/27",
        "608/45",
        "608/45",
        "1802/135",
        "586/45",
        "188/15",
        "608/45",
        "403/30",
        "1781/135",
        "1151/90",
        "110/9",
        "1802/135",
        "1781/135",
        "1738/135",
        "1673/135",
        "1586/135",
        "586/45",
        "1151/90",
        "1673/135",
        "71/6",
        "100/9",
        "188/15",
        "110/9",
        "1586/135",
        "100/9",
        "464/45",
        "638/45",
        "638/45",
        "15127/1080",
        "4919/360",
        "263/20",
        "638/45",
        "451/32",
        "29891/2160",
        "19313/1440",
        "4613/360",
        "15127/1080",
        "29891/2160",
        "14579/1080",
        "5611/432",
        "13291/1080",
        "4919/360",
        "19313/1440",
        "5611/432",
        "1983/160",
        "2093/180",
        "263/20",
        "4613/360",
        "13291/1080",
        "2093/180",
        "97/9",
        "1996/135",
        "1996/135",
        "2629/180",
        "7693/540",
        "3701/270",
        "1996/135",
        "31741/2160",
        "577/40",
        "30187/2160",
        "7207/540",
        "2629/180",
        "577/40",
        "1519/108",
        "541/40",
        "461/36",
        "7693/540",
        "30187/2160",
        "541/40",
        "27853/2160",
        "3263/270",
        "3701/270",
        "7207/540",
        "461/36",
        "3263/270",
        "302/27",
        "2759/180",
        "2759/180",
        "16351/1080",
        "1063/72",
        "71/5",
        "2759/180",
        "2437/160",
        "6457/432",
        "20843/1440",
        "4973/360",
        "16351/1080",
        "6457/432",
        "15731/1080",
        "30233/2160",
        "14299/1080",
        "1063/72",
        "20843/1440",
        "30233/2160",
        "2133/160",
        "1123/90",
        "71/5",
        "4973/360",
        "14299/1080",
        "1123/90",
        "415/36",
        "79/5",
        "79/5",
        "4213/270",
        "1369/90",
        "658/45",
        "79/5",
        "5651/360",
        "1663/108",
        "1073/72",
        "1279/90",
        "4213/270",
        "1663/108",
        "4049/270",
        "1555/108",
        "3673/270",
        "1369/90",
        "1073/72",
        "1555/108",
        "4931/360",
        "64/5",
        "658/45",
        "1279/90",
        "3673/270",
        "64/5",
        "59/5",
        "2528/135",
        "2528/135",
        "7432/405",
        "88/5",
        "2224/135",
        "2528/135",
        "2512/135",
        "7336/405",
        "776/45",
        "16",
        "7432/405",
        "7336/405",
        "7088/405",
        "6688/405",
        "6136/405",
        "88/5",
        "776/45",
        "6688/405",
        "416/27",
        "376/27",
        "2224/135",
        "16",
        "6136/405",
        "376/27",
        "1664/135",
        "904/45",
        "904/45",
        "15941/810",
        "5093/270",
        "2381/135",
        "904/45",
        "21541/1080",
        "31417/1620",
        "19907/1080",
        "4607/270",
        "15941/810",
        "31417/1620",
        "3029/162",
        "28501/1620",
        "2605/162",
        "5093/270",
        "19907/1080",
        "28501/1620",
        "17653/1080",
        "661/45",
        "2381/135",
        "4607/270",
        "2605/162",
        "661/45",
        "116/9",
        "1720/81",
        "1720/81",
        "25261/1215",
        "2687/135",
        "7522/405",
        "1720/81",
        "68249/3240",
        "99391/4860",
        "4189/216",
        "4831/270",
        "25261/1215",
        "99391/4860",
        "47791/2430",
        "89617/4860",
        "20374/1215",
        "2687/135",
        "4189/216",
        "89617/4860",
        "55217/3240",
        "12313/810",
        "7522/405",
        "4831/270",
        "20374/1215",
        "12313/810",
        "5342/405",
        "199/9",
        "199/9",
        "17521/810",
        "5581/270",
        "2596/135",
        "199/9",
        "11833/540",
        "1720/81",
        "10841/540",
        "2489/135",
        "17521/810",
        "1720/81",
        "1649/81",
        "15391/810",
        "13903/810",
        "5581/270",
        "10841/540",
        "15391/810",
        "9421/540",
        "1387/90",
        "2596/135",
        "2489/135",
        "13903/810",
        "1387/90",
        "593/45",
        "68/3",
        "68/3",
        "598/27",
        "190/9",
        "176/9",
        "68/3",
        "4039/180",
        "5857/270",
        "3677/180",
        "839/45",
        "598/27",
        "5857/270",
        "2797/135",
        "5191/270",
        "2324/135",
        "190/9",
        "3677/180",
        "5191/270",
        "3151/180",
        "229/15",
        "176/9",
        "839/45",
        "2324/135",
        "229/15",
        "64/5",
        "224/9",
        "224/9",
        "652/27",
        "68/3",
        "184/9",
        "224/9",
        "223/9",
        "646/27",
        "67/3",
        "20",
        "652/27",
        "646/27",
        "620/27",
        "574/27",
        "508/27",
        "68/3",
        "67/3",
        "574/27",
        "175/9",
        "152/9",
        "184/9",
        "20",
        "508/27",
        "152/9",
        "128/9",
        "82/3",
        "82/3",
        "2863/108",
        "895/36",
        "403/18",
        "82/3",
        "3911/144",
        "5651/216",
        "3505/144",
        "781/36",
        "2863/108",
        "5651/216",
        "2699/108",
        "4967/216",
        "2179/108",
        "895/36",
        "3505/144",
        "4967/216",
        "2999/144",
        "107/6",
        "403/18",
        "781/36",
        "2179/108",
        "107/6",
        "44/3",
        "788/27",
        "788/27",
        "2290/81",
        "238/9",
        "640/27",
        "788/27",
        "6251/216",
        "9001/324",
        "617/24",
        "409/18",
        "2290/81",
        "9001/324",
        "4273/162",
        "7795/324",
        "1687/81",
        "238/9",
        "617/24",
        "7795/324",
        "4643/216",
        "973/54",
        "640/27",
        "409/18",
        "1687/81",
        "973/54",
        "386/27",
        "181/6",
        "181/6",
        "3149/108",
        "977/36",
        "217/9",
        "181/6",
        "4297/144",
        "6157/216",
        "3767/144",
        "821/36",
        "3149/108",
        "6157/216",
        "2899/108",
        "5221/216",
        "2213/108",
        "977/36",
        "3767/144",
        "5221/216",
        "3049/144",
        "103/6",
        "217/9",
        "821/36",
        "2213/108",
        "103/6",
        "77/6",
        "30",
        "30",
        "260/9",
        "80/3",
        "70/3",
        "30",
        "355/12",
        "505/18",
        "305/12",
        "65/3",
        "260/9",
        "505/18",
        "235/9",
        "415/18",
        "170/9",
        "80/3",
        "305/12",
        "415/18",
        "235/12",
        "15",
        "70/3",
        "65/3",
        "170/9",
        "15",
        "10",
        "32",
        "32",
        "92/3",
        "28",
        "24",
        "32",
        "32",
        "92/3",
        "28",
        "24",
        "92/3",
        "92/3",
        "88/3",
        "80/3",
        "68/3",
        "28",
        "28",
        "80/3",
        "24",
        "20",
        "24",
        "24",
        "68/3",
        "20",
        "16",
        "36",
        "36",
        "69/2",
        "63/2",
        "27",
        "36",
        "287/8",
        "137/4",
        "249/8",
        "53/2",
        "69/2",
        "137/4",
        "65/2",
        "117/4",
        "49/2",
        "63/2",
        "249/8",
        "117/4",
        "207/8",
        "21",
        "27",
        "53/2",
        "49/2",
        "21",
        "16",
        "116/3",
        "116/3",
        "37",
        "101/3",
        "86/3",
        "116/3",
        "307/8",
        "437/12",
        "787/24",
        "55/2",
        "37",
        "437/12",
        "205/6",
        "121/4",
        "74/3",
        "101/3",
        "787/24",
        "121/4",
        "625/24",
        "121/6",
        "86/3",
        "55/2",
        "74/3",
        "121/6",
        "14",
        "39",
        "39",
        "223/6",
        "67/2",
        "28",
        "39",
        "77/2",
        "217/6",
        "32",
        "26",
        "223/6",
        "217/6",
        "100/3",
        "86/3",
        "133/6",
        "67/2",
        "32",
        "86/3",
        "47/2",
        "33/2",
        "28",
        "26",
        "133/6",
        "33/2",
        "9",
        "36",
        "36",
        "34",
        "30",
        "24",
        "36",
        "141/4",
        "65/2",
        "111/4",
        "21",
        "34",
        "65/2",
        "29",
        "47/2",
        "16",
        "30",
        "111/4",
        "47/2",
        "69/4",
        "9",
        "24",
        "21",
        "16",
        "9",
        "0",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "32/9",
        "160/27",
        "157/27",
        "154/27",
        "151/27",
        "148/27",
        "157/27",
        "154/27",
        "151/27",
        "148/27",
        "145/27",
        "154/27",
        "151/27",
        "148/27",
        "145/27",
        "142/27",
        "151/27",
        "148/27",
        "145/27",
        "142/27",
        "139/27",
        "148/27",
        "145/27",
        "142/27",
        "139/27",
        "136/27",
        "6",
        "53/9",
        "52/9",
        "17/3",
        "50/9",
        "53/9",
        "52/9",
        "17/3",
        "50/9",
        "49/9",
        "52/9",
        "17/3",
        "50/9",
        "49/9",
        "16/3",
        "17/3",
        "50/9",
        "49/9",
        "16/3",
        "47/9",
        "50/9",
        "49/9",
        "16/3",
        "47/9",
        "46/9",
        "164/27",
        "161/27",
        "158/27",
        "155/27",
        "152/27",
        "161/27",
        "158/27",
        "155/27",
        "152/27",
        "149/27",
        "158/27",
        "155/27",
        "152/27",
        "149/27",
        "146/27",
        "155/27",
        "152/27",
        "149/27",
        "146/27",
        "143/27",
        "152/27",
        "149/27",
        "146/27",
        "143/27",
        "140/27",
        "166/27",
        "163/27",
        "160/27",
        "157/27",
        "154/27",
        "163/27",
        "160/27",
        "157/27",
        "154/27",
        "151/27",
        "160/27",
        "157/27",
        "154/27",
        "151/27",
        "148/27",
        "157/27",
        "154/27",
        "151/27",
        "148/27",
        "145/27",
        "154/27",
        "151/27",
        "148/27",
        "145/27",
        "142/27",
        "56/9",
        "55/9",
        "6",
        "53/9",
        "52/9",
        "55/9",
        "6",
        "53/9",
        "52/9",
        "17/3",
        "6",
        "53/9",
        "52/9",
        "17/3",
        "50/9",
        "53/9",
        "52/9",
        "17/3",
        "50/9",
        "49/9",
        "52/9",
        "17/3",
        "50/9",
        "49/9",
        "16/3",
        "416/45",
        "82/9",
        "3616/405",
        "1174/135",
        "1136/135",
        "82/9",
        "1208/135",
        "3538/405",
        "1144/135",
        "1102/135",
        "3616/405",
        "3538/405",
        "688/81",
        "3322/405",
        "3184/405",
        "1174/135",
        "1144/135",
        "3322/405",
        "1064/135",
        "338/45",
        "1136/135",
        "1102/135",
        "3184/405",
        "338/45",
        "64/9",
        "428/45",
        "5053/540",
        "1483/162",
        "4807/540",
        "43/5",
        "5053/540",
        "2477/270",
        "2897/324",
        "1169/135",
        "1499/180",
        "1483/162",
        "2897/324",
        "703/81",
        "2711/324",
        "1297/162",
        "4807/540",
        "1169/135",
        "2711/324",
        "2167/270",
        "4123/540",
        "43/5",
        "1499/180",
        "1297/162",
        "4123/540",
        "974/135",
        "3956/405",
        "7771/810",
        "253/27",
        "7369/810",
        "3554/405",
        "7771/810",
        "3803/405",
        "2467/270",
        "3578/405",
        "6871/810",
        "253/27",
        "2467/270",
        "3586/405",
        "767/90",
        "1099/135",
        "7369/810",
        "3578/405",
        "767/90",
        "661/81",
        "6277/810",
        "3554/405",
        "6871/810",
        "1099/135",
        "6277/810",
        "592/81",
        "1352/135",
        "5303/540",
        "7757/810",
        "557/60",
        "1207/135",
        "5303/540",
        "2591/270",
        "15103/1620",
        "9",
        "1553/180",
        "7757/810",
        "15103/1620",
        "3653/405",
        "14041/1620",
        "1339/162",
        "557/60",
        "9",
        "14041/1620",
        "2237/270",
        "4241/540",
        "1207/135",
        "1553/180",
        "1339/162",
        "4241/540",
        "998/135",
        "1384/135",
        "271/27",
        "3958/405",
        "1277/135",
        "1228/135",
        "271/27",
        "1322/135",
        "3847/405",
        "412/45",
        "1183/135",
        "3958/405",
        "3847/405",
        "3716/405",
        "713/81",
        "3394/405",
        "1277/135",
        "412/45",
        "713/81",
        "42/5",
        "1073/135",
        "1228/135",
        "1183/135",
        "3394/405",
        "1073/135",
        "112/15",
        "608/45",
        "608/45",
        "1802/135",
        "1561/120",
        "1123/90",
        "608/45",
        "403/30",
        "28483/2160",
        "1837/144",
        "4367/360",
        "1802/135",
        "28483/2160",
        "257/20",
        "26621/2160",
        "3131/270",
        "1561/120",
        "1837/144",
        "26621/2160",
        "4211/360",
        "391/36",
        "1123/90",
        "4367/360",
        "3131/270",
        "391/36",
        "446/45",
        "638/45",
        "5087/360",
        "3005/216",
        "1621/120",
        "2323/180",
        "5087/360",
        "20159/1440",
        "7393/540",
        "3799/288",
        "899/72",
        "3005/216",
        "7393/540",
        "4783/360",
        "13699/1080",
        "12821/1080",
        "1621/120",
        "3799/288",
        "13699/1080",
        "17243/1440",
        "3977/360",
        "2323/180",
        "899/72",
        "12821/1080",
        "3977/360",
        "10",
        "1996/135",
        "10573/720",
        "15557/1080",
        "30091/2160",
        "53/4",
        "10573/720",
        "31307/2160",
        "15247/1080",
        "325/24",
        "5509/432",
        "15557/1080",
        "15247/1080",
        "491/36",
        "13991/1080",
        "2603/216",
        "30091/2160",
        "325/24",
        "13991/1080",
        "26257/2160",
        "1603/144",
        "53/4",
        "5509/432",
        "2603/216",
        "1603/144",
        "539/54",
        "2759/180",
        "10921/720",
        "8003/540",
        "685/48",
        "2431/180",
        "10921/720",
        "21473/1440",
        "31237/2160",
        "19877/1440",
        "1861/144",
        "8003/540",
        "31237/2160",
        "1001/72",
        "28361/2160",
        "655/54",
        "685/48",
        "19877/1440",
        "28361/2160",
        "17621/1440",
        "7999/720",
        "2431/180",
        "1861/144",
        "655/54",
        "7999/720",
        "197/20",
        "79/5",
        "623/40",
        "8183/540",
        "1307/90",
        "41/3",
        "623/40",
        "5489/360",
        "31789/2160",
        "3353/240",
        "2339/180",
        "8183/540",
        "31789/2160",
        "2533/180",
        "28523/2160",
        "1307/108",
        "1307/90",
        "3353/240",
        "28523/2160",
        "1099/90",
        "439/40",
        "41/3",
        "2339/180",
        "1307/108",
        "439/40",
        "48/5",
        "2528/135",
        "2576/135",
        "1544/81",
        "5023/270",
        "794/45",
        "2576/135",
        "2608/135",
        "2069/108",
        "10009/540",
        "313/18",
        "1544/81",
        "2069/108",
        "7627/405",
        "29197/1620",
        "50/3",
        "5023/270",
        "10009/540",
        "29197/1620",
        "4591/270",
        "2081/135",
        "794/45",
        "313/18",
        "50/3",
        "2081/135",
        "1832/135",
        "904/45",
        "5507/270",
        "16439/810",
        "8519/432",
        "3349/180",
        "5507/270",
        "4441/216",
        "262961/12960",
        "84331/4320",
        "291/16",
        "16439/810",
        "262961/12960",
        "64237/3240",
        "244139/12960",
        "27961/1620",
        "8519/432",
        "84331/4320",
        "244139/12960",
        "38027/2160",
        "8509/540",
        "3349/180",
        "291/16",
        "27961/1620",
        "8509/540",
        "1838/135",
        "1720/81",
        "34783/1620",
        "51671/2430",
        "22189/1080",
        "5197/270",
        "34783/1620",
        "69781/3240",
        "82163/3888",
        "130823/6480",
        "60389/3240",
        "51671/2430",
        "82163/3888",
        "99641/4860",
        "375301/19440",
        "21232/1215",
        "22189/1080",
        "130823/6480",
        "375301/19440",
        "14441/810",
        "25417/1620",
        "5197/270",
        "60389/3240",
        "21232/1215",
        "25417/1620",
        "1784/135",
        "199/9",
        "16021/720",
        "70993/3240",
        "22703/1080",
        "878/45",
        "16021/720",
        "23969/1080",
        "56053/2592",
        "9829/480",
        "20173/1080",
        "70993/3240",
        "56053/2592",
        "22463/1080",
        "250939/12960",
        "55877/3240",
        "22703/1080",
        "9829/480",
        "250939/12960",
        "38033/2160",
        "10903/720",
        "878/45",
        "20173/1080",
        "55877/3240",
        "10903/720",
        "123/10",
        "68/3",
        "1361/60",
        "5989/270",
        "949/45",
        "58/3",
        "1361/60",
        "809/36",
        "23447/1080",
        "813/40",
        "821/45",
        "5989/270",
        "23447/1080",
        "1859/90",
        "20461/1080",
        "4457/270",
        "949/45",
        "813/40",
        "20461/1080",
        "1519/90",
        "281/20",
        "58/3",
        "821/45",
        "4457/270",
        "281/20",
        "54/5",
        "224/9",
        "233/9",
        "706/27",
        "917/36",
        "71/3",
        "233/9",
        "241/9",
        "215/8",
        "1871/72",
        "287/12",
        "706/27",
        "215/8",
        "1445/54",
        "5531/216",
        "209/9",
        "917/36",
        "1871/72",
        "5531/216",
        "869/36",
        "385/18",
        "71/3",
        "287/12",
        "209/9",
        "385/18",
        "164/9",
        "82/3",
        "1021/36",
        "3085/108",
        "1997/72",
        "77/3",
        "1021/36",
        "4207/144",
        "12607/432",
        "505/18",
        "205/8",
        "3085/108",
        "12607/432",
        "779/27",
        "11821/432",
        "2647/108",
        "1997/72",
        "505/18",
        "11821/432",
        "3665/144",
        "199/9",
        "77/3",
        "205/8",
        "2647/108",
        "199/9",
        "164/9",
        "788/27",
        "6521/216",
        "9811/324",
        "2105/72",
        "161/6",
        "6521/216",
        "6685/216",
        "79625/2592",
        "25297/864",
        "11407/432",
        "9811/324",
        "79625/2592",
        "19501/648",
        "73049/2592",
        "8023/324",
        "2105/72",
        "25297/864",
        "73049/2592",
        "11113/432",
        "9367/432",
        "161/6",
        "11407/432",
        "8023/324",
        "9367/432",
        "305/18",
        "181/6",
        "373/12",
        "3347/108",
        "2135/72",
        "161/6",
        "373/12",
        "4561/144",
        "26927/864",
        "2815/96",
        "3731/144",
        "3347/108",
        "26927/864",
        "2171/72",
        "23947/864",
        "2551/108",
        "2135/72",
        "2815/96",
        "23947/864",
        "1771/72",
        "947/48",
        "161/6",
        "3731/144",
        "2551/108",
        "947/48",
        "14",
        "30",
        "123/4",
        "547/18",
        "86/3",
        "76/3",
        "123/4",
        "373/12",
        "4349/144",
        "1337/48",
        "571/24",
        "547/18",
        "4349/144",
        "1033/36",
        "3689/144",
        "373/18",
        "86/3",
        "1337/48",
        "3689/144",
        "521/24",
        "127/8",
        "76/3",
        "571/24",
        "373/18",
        "127/8",
        "9",
        "32",
        "34",
        "104/3",
        "67/2",
        "30",
        "34",
        "36",
        "439/12",
        "141/4",
        "63/2",
        "104/3",
        "439/12",
        "37",
        "425/12",
        "94/3",
        "67/2",
        "141/4",
        "425/12",
        "67/2",
        "29",
        "30",
        "63/2",
        "94/3",
        "29",
        "24",
        "36",
        "153/4",
        "39",
        "603/16",
        "135/4",
        "153/4",
        "323/8",
        "3925/96",
        "1255/32",
        "557/16",
        "39",
        "3925/96",
        "985/24",
        "1245/32",
        "407/12",
        "603/16",
        "1255/32",
        "1245/32",
        "579/16",
        "61/2",
        "135/4",
        "557/16",
        "407/12",
        "61/2",
        "24",
        "116/3",
        "493/12",
        "251/6",
        "967/24",
        "215/6",
        "493/12",
        "1037/24",
        "3133/72",
        "331/8",
        "217/6",
        "251/6",
        "3133/72",
        "389/9",
        "121/3",
        "308/9",
        "967/24",
        "331/8",
        "121/3",
        "877/24",
        "235/8",
        "215/6",
        "217/6",
        "308/9",
        "235/8",
        "21",
        "39",
        "663/16",
        "1009/24",
        "321/8",
        "35",
        "663/16",
        "347/8",
        "1385/32",
        "1295/32",
        "137/4",
        "1009/24",
        "1385/32",
        "1015/24",
        "3685/96",
        "247/8",
        "321/8",
        "1295/32",
        "3685/96",
        "531/16",
        "387/16",
        "35",
        "137/4",
        "247/8",
        "387/16",
        "27/2",
        "36",
        "153/4",
        "77/2",
        "36",
        "30",
        "153/4",
        "159/4",
        "39",
        "141/4",
        "111/4",
        "77/2",
        "39",
        "37",
        "127/4",
        "45/2",
        "36",
        "141/4",
        "127/4",
        "99/4",
        "27/2",
        "30",
        "111/4",
        "45/2",
        "27/2",
        "0",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "64/27",
        "464/81",
        "446/81",
        "428/81",
        "410/81",
        "392/81",
        "446/81",
        "428/81",
        "410/81",
        "392/81",
        "374/81",
        "428/81",
        "410/81",
        "392/81",
        "374/81",
        "356/81",
        "410/81",
        "392/81",
        "374/81",
        "356/81",
        "338/81",
        "392/81",
        "374/81",
        "356/81",
        "338/81",
        "320/81",
        "152/27",
        "146/27",
        "140/27",
        "134/27",
        "128/27",
        "146/27",
        "140/27",
        "134/27",
        "128/27",
        "122/27",
        "140/27",
        "134/27",
        "128/27",
        "122/27",
        "116/27",
        "134/27",
        "128/27",
        "122/27",
        "116/27",
        "110/27",
        "128/27",
        "122/27",
        "116/27",
        "110/27",
        "104/27",
        "448/81",
        "430/81",
        "412/81",
        "394/81",
        "376/81",
        "430/81",
        "412/81",
        "394/81",
        "376/81",
        "358/81",
        "412/81",
        "394/81",
        "376/81",
        "358/81",
        "340/81",
        "394/81",
        "376/81",
        "358/81",
        "340/81",
        "322/81",
        "376/81",
        "358/81",
        "340/81",
        "322/81",
        "304/81",
        "440/81",
        "422/81",
        "404/81",
        "386/81",
        "368/81",
        "422/81",
        "404/81",
        "386/81",
        "368/81",
        "350/81",
        "404/81",
        "386/81",
        "368/81",
        "350/81",
        "332/81",
        "386/81",
        "368/81",
        "350/81",
        "332/81",
        "314/81",
        "368/81",
        "350/81",
        "332/81",
        "314/81",
        "296/81",
        "16/3",
        "46/9",
        "44/9",
        "14/3",
        "40/9",
        "46/9",
        "44/9",
        "14/3",
        "40/9",
        "38/9",
        "44/9",
        "14/3",
        "40/9",
        "38/9",
        "4",
        "14/3",
        "40/9",
        "38/9",
        "4",
        "34/9",
        "40/9",
        "38/9",
        "4",
        "34/9",
        "32/9",
        "1408/135",
        "1372/135",
        "3976/405",
        "1268/135",
        "80/9",
        "1372/135",
        "3989/405",
        "766/81",
        "1213/135",
        "3416/405",
        "3976/405",
        "766/81",
        "3652/405",
        "3442/405",
        "640/81",
        "1268/135",
        "1213/135",
        "3442/405",
        "119/15",
        "328/45",
        "80/9",
        "3416/405",
        "640/81",
        "328/45",
        "2672/405",
        "1408/135",
        "911/90",
        "3943/405",
        "2503/270",
        "1178/135",
        "911/90",
        "3956/405",
        "7561/810",
        "397/45",
        "6667/810",
        "3943/405",
        "7561/810",
        "3586/405",
        "6719/810",
        "3101/405",
        "2503/270",
        "397/45",
        "6719/810",
        "346/45",
        "1891/270",
        "1178/135",
        "6667/810",
        "3101/405",
        "1891/270",
        "508/81",
        "12608/1215",
        "2437/243",
        "11666/1215",
        "11051/1215",
        "2068/243",
        "2437/243",
        "2341/243",
        "11129/1215",
        "10457/1215",
        "9689/1215",
        "11666/1215",
        "11129/1215",
        "10496/1215",
        "9767/1215",
        "8942/1215",
        "11051/1215",
        "10457/1215",
        "9767/1215",
        "8981/1215",
        "8099/1215",
        "2068/243",
        "9689/1215",
        "8942/1215",
        "8099/1215",
        "1432/243",
        "832/81",
        "1601/162",
        "1271/135",
        "7183/810",
        "3338/405",
        "1601/162",
        "3826/405",
        "1447/162",
        "3377/405",
        "6209/810",
        "1271/135",
        "1447/162",
        "226/27",
        "2087/270",
        "2839/405",
        "7183/810",
        "3377/405",
        "2087/270",
        "2852/405",
        "5083/810",
        "3338/405",
        "6209/810",
        "2839/405",
        "5083/810",
        "2212/405",
        "4096/405",
        "3922/405",
        "3716/405",
        "3478/405",
        "3208/405",
        "3922/405",
        "1243/135",
        "1168/135",
        "3247/405",
        "986/135",
        "3716/405",
        "1168/135",
        "652/81",
        "2984/405",
        "892/135",
        "3478/405",
        "3247/405",
        "2984/405",
        "2689/405",
        "2362/405",
        "3208/405",
        "986/135",
        "892/135",
        "2362/405",
        "224/45",
        "2224/135",
        "2224/135",
        "146/9",
        "8473/540",
        "401/27",
        "2224/135",
        "4417/270",
        "5753/360",
        "3307/216",
        "7733/540",
        "146/9",
        "5753/360",
        "835/54",
        "1757/120",
        "607/45",
        "8473/540",
        "3307/216",
        "1757/120",
        "1475/108",
        "3329/270",
        "401/27",
        "7733/540",
        "607/45",
        "3329/270",
        "292/27",
        "2284/135",
        "1817/108",
        "6668/405",
        "1423/90",
        "2003/135",
        "1817/108",
        "14345/864",
        "104357/6480",
        "22033/1440",
        "5099/360",
        "6668/405",
        "104357/6480",
        "10015/648",
        "93887/6480",
        "21347/1620",
        "1423/90",
        "22033/1440",
        "93887/6480",
        "57661/4320",
        "12797/1080",
        "2003/135",
        "5099/360",
        "21347/1620",
        "12797/1080",
        "2741/270",
        "6958/405",
        "55013/3240",
        "26729/1620",
        "50909/3240",
        "11819/810",
        "55013/3240",
        "107827/6480",
        "51871/3240",
        "97591/6480",
        "44597/3240",
        "26729/1620",
        "51871/3240",
        "913/60",
        "45661/3240",
        "20429/1620",
        "50909/3240",
        "97591/6480",
        "45661/3240",
        "82831/6480",
        "35969/3240",
        "11819/810",
        "44597/3240",
        "20429/1620",
        "35969/3240",
        "746/81",
        "2327/135",
        "18271/1080",
        "587/36",
        "16603/1080",
        "761/54",
        "18271/1080",
        "1579/96",
        "2257/144",
        "62929/4320",
        "131/10",
        "587/36",
        "2257/144",
        "589/40",
        "9671/720",
        "353/30",
        "16603/1080",
        "62929/4320",
        "9671/720",
        "51583/4320",
        "1087/108",
        "761/54",
        "131/10",
        "353/30",
        "1087/108",
        "239/30",
        "256/15",
        "997/60",
        "12847/810",
        "1994/135",
        "1798/135",
        "997/60",
        "3457/216",
        "48841/3240",
        "7451/540",
        "328/27",
        "12847/810",
        "48841/3240",
        "5653/405",
        "40447/3240",
        "1721/162",
        "1994/135",
        "7451/540",
        "40447/3240",
        "11663/1080",
        "523/60",
        "1798/135",
        "328/27",
        "1721/162",
        "523/60",
        "32/5",
        "9664/405",
        "9952/405",
        "10016/405",
        "1961/81",
        "3088/135",
        "9952/405",
        "3394/135",
        "20339/810",
        "39449/1620",
        "3068/135",
        "10016/405",
        "20339/810",
        "30184/1215",
        "9638/405",
        "8842/405",
        "1961/81",
        "39449/1620",
        "9638/405",
        "3631/162",
        "8122/405",
        "3088/135",
        "3068/135",
        "8842/405",
        "8122/405",
        "776/45",
        "1136/45",
        "3491/135",
        "6286/243",
        "81457/3240",
        "1271/54",
        "3491/135",
        "85171/3240",
        "506591/19440",
        "54089/2160",
        "24937/1080",
        "6286/243",
        "506591/19440",
        "124133/4860",
        "94009/3888",
        "10607/486",
        "81457/3240",
        "54089/2160",
        "94009/3888",
        "36313/1620",
        "98/5",
        "1271/54",
        "24937/1080",
        "10607/486",
        "98/5",
        "6586/405",
        "31808/1215",
        "12953/486",
        "96461/3645",
        "123829/4860",
        "9539/405",
        "12953/486",
        "261377/9720",
        "770191/29160",
        "30472/1215",
        "110537/4860",
        "96461/3645",
        "770191/29160",
        "93268/3645",
        "139085/5832",
        "76703/3645",
        "123829/4860",
        "30472/1215",
        "139085/5832",
        "70117/3240",
        "22238/1215",
        "9539/405",
        "110537/4860",
        "76703/3645",
        "22238/1215",
        "5818/405",
        "3584/135",
        "5795/216",
        "25651/972",
        "40649/1620",
        "3076/135",
        "5795/216",
        "43453/1620",
        "506171/19440",
        "52553/2160",
        "34907/1620",
        "25651/972",
        "506171/19440",
        "120743/4860",
        "88117/3888",
        "18799/972",
        "40649/1620",
        "52553/2160",
        "88117/3888",
        "64619/3240",
        "17293/1080",
        "3076/135",
        "34907/1620",
        "18799/972",
        "17293/1080",
        "57/5",
        "236/9",
        "2363/90",
        "10331/405",
        "3218/135",
        "1708/81",
        "2363/90",
        "14011/540",
        "40163/1620",
        "7337/324",
        "2612/135",
        "10331/405",
        "40163/1620",
        "28144/1215",
        "33167/1620",
        "6707/405",
        "3218/135",
        "7337/324",
        "33167/1620",
        "9271/540",
        "377/30",
        "1708/81",
        "2612/135",
        "6707/405",
        "377/30",
        "36/5",
        "880/27",
        "934/27",
        "320/9",
        "1895/54",
        "295/9",
        "934/27",
        "329/9",
        "4037/108",
        "3959/108",
        "611/18",
        "320/9",
        "4037/108",
        "6149/162",
        "1327/36",
        "908/27",
        "1895/54",
        "3959/108",
        "1327/36",
        "952/27",
        "847/27",
        "295/9",
        "611/18",
        "908/27",
        "847/27",
        "80/3",
        "320/9",
        "677/18",
        "3119/81",
        "4085/108",
        "316/9",
        "677/18",
        "17081/432",
        "13019/324",
        "22523/576",
        "5159/144",
        "3119/81",
        "13019/324",
        "8735/216",
        "100627/2592",
        "22573/648",
        "4085/108",
        "22523/576",
        "100627/2592",
        "31541/864",
        "1139/36",
        "316/9",
        "5159/144",
        "22573/648",
        "1139/36",
        "694/27",
        "3044/81",
        "12827/324",
        "9794/243",
        "12727/324",
        "973/27",
        "12827/324",
        "26801/648",
        "162071/3888",
        "103937/2592",
        "2924/81",
        "9794/243",
        "162071/3888",
        "10075/243",
        "9512/243",
        "33251/972",
        "12727/324",
        "103937/2592",
        "9512/243",
        "15511/432",
        "19333/648",
        "973/27",
        "2924/81",
        "33251/972",
        "19333/648",
        "605/27",
        "344/9",
        "721/18",
        "6553/162",
        "4205/108",
        "35",
        "721/18",
        "71737/1728",
        "107197/2592",
        "11257/288",
        "7381/216",
        "6553/162",
        "107197/2592",
        "52433/1296",
        "24127/648",
        "10085/324",
        "4205/108",
        "11257/288",
        "24127/648",
        "56731/1728",
        "3643/144",
        "35",
        "7381/216",
        "10085/324",
        "3643/144",
        "193/12",
        "37",
        "77/2",
        "1037/27",
        "326/9",
        "848/27",
        "77/2",
        "5683/144",
        "1043/27",
        "7661/216",
        "353/12",
        "1037/27",
        "1043/27",
        "11933/324",
        "779/24",
        "673/27",
        "326/9",
        "7661/216",
        "779/24",
        "3833/144",
        "52/3",
        "848/27",
        "353/12",
        "673/27",
        "52/3",
        "6",
        "128/3",
        "140/3",
        "440/9",
        "145/3",
        "44",
        "140/3",
        "51",
        "961/18",
        "211/4",
        "48",
        "440/9",
        "961/18",
        "502/9",
        "494/9",
        "446/9",
        "145/3",
        "211/4",
        "494/9",
        "107/2",
        "142/3",
        "44",
        "48",
        "446/9",
        "142/3",
        "40",
        "48",
        "105/2",
        "55",
        "435/8",
        "99/2",
        "105/2",
        "1373/24",
        "955/16",
        "1879/32",
        "637/12",
        "55",
        "955/16",
        "3343/54",
        "4345/72",
        "1933/36",
        "435/8",
        "1879/32",
        "4345/72",
        "2777/48",
        "299/6",
        "99/2",
        "637/12",
        "1933/36",
        "299/6",
        "40",
        "464/9",
        "1015/18",
        "59",
        "2093/36",
        "473/9",
        "1015/18",
        "4409/72",
        "572/9",
        "8927/144",
        "1987/36",
        "59",
        "572/9",
        "21143/324",
        "13531/216",
        "1465/27",
        "2093/36",
        "8927/144",
        "13531/216",
        "2107/36",
        "577/12",
        "473/9",
        "1987/36",
        "1465/27",
        "577/12",
        "35",
        "52",
        "455/8",
        "2135/36",
        "695/12",
        "154/3",
        "455/8",
        "5903/96",
        "4555/72",
        "1457/24",
        "157/3",
        "2135/36",
        "4555/72",
        "13813/216",
        "8605/144",
        "589/12",
        "695/12",
        "1457/24",
        "8605/144",
        "1707/32",
        "159/4",
        "154/3",
        "157/3",
        "589/12",
        "159/4",
        "45/2",
        "48",
        "105/2",
        "163/3",
        "52",
        "44",
        "105/2",
        "451/8",
        "685/12",
        "53",
        "85/2",
        "163/3",
        "685/12",
        "505/9",
        "149/3",
        "36",
        "52",
        "53",
        "149/3",
        "321/8",
        "45/2",
        "44",
        "85/2",
        "36",
        "45/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "16/3",
        "44/9",
        "40/9",
        "4",
        "32/9",
        "44/9",
        "40/9",
        "4",
        "32/9",
        "28/9",
        "40/9",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "44/9",
        "40/9",
        "4",
        "32/9",
        "28/9",
        "40/9",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "40/9",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/9",
        "4",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/9",
        "20/9",
        "16/9",
        "4/3",
        "8/9",
        "4/9",
        "32/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "28/9",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/3",
        "20/9",
        "16/9",
        "4/3",
        "8/9",
        "20/9",
        "16/9",
        "4/3",
        "8/9",
        "4/9",
        "16/9",
        "4/3",
        "8/9",
        "4/9",
        "0",
        "64/5",
        "184/15",
        "4696/405",
        "1456/135",
        "1328/135",
        "184/15",
        "1573/135",
        "4414/405",
        "1351/135",
        "404/45",
        "4696/405",
        "4414/405",
        "4076/405",
        "3682/405",
        "3232/405",
        "1456/135",
        "1351/135",
        "3682/405",
        "217/27",
        "308/45",
        "1328/135",
        "404/45",
        "3232/405",
        "308/45",
        "752/135",
        "184/15",
        "1573/135",
        "4414/405",
        "1351/135",
        "404/45",
        "1573/135",
        "493/45",
        "4099/405",
        "247/27",
        "217/27",
        "4414/405",
        "4099/405",
        "3728/405",
        "3301/405",
        "2818/405",
        "1351/135",
        "247/27",
        "3301/405",
        "947/135",
        "155/27",
        "404/45",
        "217/27",
        "2818/405",
        "155/27",
        "592/135",
        "4696/405",
        "4414/405",
        "4076/405",
        "3682/405",
        "3232/405",
        "4414/405",
        "4099/405",
        "3728/405",
        "3301/405",
        "2818/405",
        "4076/405",
        "3728/405",
        "1108/135",
        "2864/405",
        "2348/405",
        "3682/405",
        "3301/405",
        "2864/405",
        "2371/405",
        "1822/405",
        "3232/405",
        "2818/405",
        "2348/405",
        "1822/405",
        "248/81",
        "1456/135",
        "1351/135",
        "3682/405",
        "217/27",
        "308/45",
        "1351/135",
        "247/27",
        "3301/405",
        "947/135",
        "155/27",
        "3682/405",
        "3301/405",
        "2864/405",
        "2371/405",
        "1822/405",
        "217/27",
        "947/135",
        "2371/405",
        "41/9",
        "421/135",
        "308/45",
        "155/27",
        "1822/405",
        "421/135",
        "8/5",
        "1328/135",
        "404/45",
        "3232/405",
        "308/45",
        "752/135",
        "404/45",
        "217/27",
        "2818/405",
        "155/27",
        "592/135",
        "3232/405",
        "2818/405",
        "2348/405",
        "1822/405",
        "248/81",
        "308/45",
        "155/27",
        "1822/405",
        "421/135",
        "8/5",
        "752/135",
        "592/135",
        "248/81",
        "8/5",
        "0",
        "112/5",
        "112/5",
        "2966/135",
        "379/18",
        "98/5",
        "112/5",
        "1999/90",
        "11647/540",
        "245/12",
        "187/10",
        "2966/135",
        "11647/540",
        "931/45",
        "10409/540",
        "2332/135",
        "379/18",
        "245/12",
        "10409/540",
        "791/45",
        "229/15",
        "98/5",
        "187/10",
        "2332/135",
        "229/15",
        "568/45",
        "112/5",
        "1999/90",
        "11647/540",
        "245/12",
        "187/10",
        "1999/90",
        "10469/480",
        "15071/720",
        "28109/1440",
        "6307/360",
        "11647/540",
        "15071/720",
        "21377/1080",
        "39091/2160",
        "1421/90",
        "245/12",
        "28109/1440",
        "39091/2160",
        "515/32",
        "4843/360",
        "187/10",
        "6307/360",
        "1421/90",
        "4843/360",
        "941/90",
        "2966/135",
        "11647/540",
        "931/45",
        "10409/540",
        "2332/135",
        "11647/540",
        "15071/720",
        "21377/1080",
        "39091/2160",
        "1421/90",
        "931/45",
        "21377/1080",
        "3307/180",
        "5893/360",
        "3707/270",
        "10409/540",
        "39091/2160",
        "5893/360",
        "30317/2160",
        "2981/270",
        "2332/135",
        "1421/90",
        "3707/270",
        "2981/270",
        "23/3",
        "379/18",
        "245/12",
        "10409/540",
        "791/45",
        "229/15",
        "245/12",
        "28109/1440",
        "39091/2160",
        "515/32",
        "4843/360",
        "10409/540",
        "39091/2160",
        "5893/360",
        "30317/2160",
        "2981/270",
        "791/45",
        "515/32",
        "30317/2160",
        "5447/480",
        "319/40",
        "229/15",
        "4843/360",
        "2981/270",
        "319/40",
        "21/5",
        "98/5",
        "187/10",
        "2332/135",
        "229/15",
        "568/45",
        "187/10",
        "6307/360",
        "1421/90",
        "4843/360",
        "941/90",
        "2332/135",
        "1421/90",
        "3707/270",
        "2981/270",
        "23/3",
        "229/15",
        "4843/360",
        "2981/270",
        "319/40",
        "21/5",
        "568/45",
        "941/90",
        "23/3",
        "21/5",
        "0",
        "512/15",
        "320/9",
        "14608/405",
        "1594/45",
        "100/3",
        "320/9",
        "4966/135",
        "4997/135",
        "2159/60",
        "167/5",
        "14608/405",
        "4997/135",
        "2986/81",
        "28631/810",
        "4342/135",
        "1594/45",
        "2159/60",
        "28631/810",
        "997/30",
        "88/3",
        "100/3",
        "167/5",
        "4342/135",
        "88/3",
        "664/27",
        "320/9",
        "4966/135",
        "4997/135",
        "2159/60",
        "167/5",
        "4966/135",
        "4529/120",
        "2707/72",
        "4871/135",
        "5921/180",
        "4997/135",
        "2707/72",
        "14974/405",
        "37651/1080",
        "1393/45",
        "2159/60",
        "4871/135",
        "37651/1080",
        "11533/360",
        "7367/270",
        "167/5",
        "5921/180",
        "1393/45",
        "7367/270",
        "194/9",
        "14608/405",
        "4997/135",
        "2986/81",
        "28631/810",
        "4342/135",
        "4997/135",
        "2707/72",
        "14974/405",
        "37651/1080",
        "1393/45",
        "2986/81",
        "14974/405",
        "1931/54",
        "26677/810",
        "11413/405",
        "28631/810",
        "37651/1080",
        "26677/810",
        "94823/3240",
        "6353/270",
        "4342/135",
        "1393/45",
        "11413/405",
        "6353/270",
        "50/3",
        "1594/45",
        "2159/60",
        "28631/810",
        "997/30",
        "88/3",
        "2159/60",
        "4871/135",
        "37651/1080",
        "11533/360",
        "7367/270",
        "28631/810",
        "37651/1080",
        "26677/810",
        "94823/3240",
        "6353/270",
        "997/30",
        "11533/360",
        "94823/3240",
        "1477/60",
        "71/4",
        "88/3",
        "7367/270",
        "6353/270",
        "71/4",
        "48/5",
        "100/3",
        "167/5",
        "4342/135",
        "88/3",
        "664/27",
        "167/5",
        "5921/180",
        "1393/45",
        "7367/270",
        "194/9",
        "4342/135",
        "1393/45",
        "11413/405",
        "6353/270",
        "50/3",
        "88/3",
        "7367/270",
        "6353/270",
        "71/4",
        "48/5",
        "664/27",
        "194/9",
        "50/3",
        "48/5",
        "0",
        "48",
        "52",
        "1468/27",
        "163/3",
        "51",
        "52",
        "505/9",
        "1051/18",
        "58",
        "54",
        "1468/27",
        "1051/18",
        "3259/54",
        "1603/27",
        "490/9",
        "163/3",
        "58",
        "1603/27",
        "115/2",
        "154/3",
        "51",
        "54",
        "490/9",
        "154/3",
        "392/9",
        "52",
        "505/9",
        "1051/18",
        "58",
        "54",
        "505/9",
        "963/16",
        "4477/72",
        "35249/576",
        "2699/48",
        "1051/18",
        "4477/72",
        "13741/216",
        "5927/96",
        "3995/72",
        "58",
        "35249/576",
        "5927/96",
        "5627/96",
        "1825/36",
        "54",
        "2699/48",
        "3995/72",
        "1825/36",
        "122/3",
        "1468/27",
        "1051/18",
        "3259/54",
        "1603/27",
        "490/9",
        "1051/18",
        "4477/72",
        "13741/216",
        "5927/96",
        "3995/72",
        "3259/54",
        "13741/216",
        "2311/36",
        "26381/432",
        "5735/108",
        "1603/27",
        "5927/96",
        "26381/432",
        "24307/432",
        "1661/36",
        "490/9",
        "3995/72",
        "5735/108",
        "1661/36",
        "100/3",
        "163/3",
        "58",
        "1603/27",
        "115/2",
        "154/3",
        "58",
        "35249/576",
        "5927/96",
        "5627/96",
        "1825/36",
        "1603/27",
        "5927/96",
        "26381/432",
        "24307/432",
        "1661/36",
        "115/2",
        "5627/96",
        "24307/432",
        "3155/64",
        "583/16",
        "154/3",
        "1825/36",
        "1661/36",
        "583/16",
        "81/4",
        "51",
        "54",
        "490/9",
        "154/3",
        "392/9",
        "54",
        "2699/48",
        "3995/72",
        "1825/36",
        "122/3",
        "490/9",
        "3995/72",
        "5735/108",
        "1661/36",
        "100/3",
        "154/3",
        "1825/36",
        "1661/36",
        "583/16",
        "81/4",
        "392/9",
        "122/3",
        "100/3",
        "81/4",
        "0",
        "64",
        "72",
        "232/3",
        "78",
        "72",
        "72",
        "81",
        "87",
        "351/4",
        "81",
        "232/3",
        "87",
        "280/3",
        "563/6",
        "86",
        "78",
        "351/4",
        "563/6",
        "187/2",
        "84",
        "72",
        "81",
        "86",
        "84",
        "72",
        "72",
        "81",
        "87",
        "351/4",
        "81",
        "81",
        "727/8",
        "2335/24",
        "3127/32",
        "717/8",
        "87",
        "2335/24",
        "3731/36",
        "4955/48",
        "373/4",
        "351/4",
        "3127/32",
        "4955/48",
        "1619/16",
        "177/2",
        "81",
        "717/8",
        "373/4",
        "177/2",
        "72",
        "232/3",
        "87",
        "280/3",
        "563/6",
        "86",
        "87",
        "2335/24",
        "3731/36",
        "4955/48",
        "373/4",
        "280/3",
        "3731/36",
        "11807/108",
        "7723/72",
        "283/3",
        "563/6",
        "4955/48",
        "7723/72",
        "205/2",
        "171/2",
        "86",
        "373/4",
        "283/3",
        "171/2",
        "63",
        "78",
        "351/4",
        "563/6",
        "187/2",
        "84",
        "351/4",
        "3127/32",
        "4955/48",
        "1619/16",
        "177/2",
        "563/6",
        "4955/48",
        "7723/72",
        "205/2",
        "171/2",
        "187/2",
        "1619/16",
        "205/2",
        "2997/32",
        "567/8",
        "84",
        "177/2",
        "171/2",
        "567/8",
        "81/2",
        "72",
        "81",
        "86",
        "84",
        "72",
        "81",
        "717/8",
        "373/4",
        "177/2",
        "72",
        "86",
        "373/4",
        "283/3",
        "171/2",
        "63",
        "84",
        "177/2",
        "171/2",
        "567/8",
        "81/2",
        "72",
        "72",
        "63",
        "81/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "32/3",
        "88/9",
        "80/9",
        "8",
        "64/9",
        "88/9",
        "80/9",
        "8",
        "64/9",
        "56/9",
        "80/9",
        "8",
        "64/9",
        "56/9",
        "16/3",
        "8",
        "64/9",
        "56/9",
        "16/3",
        "40/9",
        "64/9",
        "56/9",
        "16/3",
        "40/9",
        "32/9",
        "88/9",
        "80/9",
        "8",
        "64/9",
        "56/9",
        "80/9",
        "8",
        "64/9",
        "56/9",
        "16/3",
        "8",
        "64/9",
        "56/9",
        "16/3",
        "40/9",
        "64/9",
        "56/9",
        "16/3",
        "40/9",
        "32/9",
        "56/9",
        "16/3",
        "40/9",
        "32/9",
        "8/3",
        "80/9",
        "8",
        "64/9",
        "56/9",
        "16/3",
        "8",
        "64/9",
        "56/9",
        "16/3",
        "40/9",
        "64/9",
        "56/9",
        "16/3",
        "40/9",
        "32/9",
        "56/9",
        "16/3",
        "40/9",
        "32/9",
        "8/3",
        "16/3",
        "40/9",
        "32/9",
        "8/3",
        "16/9",
        "8",
        "64/9",
        "56/9",
        "16/3",
        "40/9",
        "64/9",
        "56/9",
        "16/3",
        "40/9",
        "32/9",
        "56/9",
        "16/3",
        "40/9",
        "32/9",
        "8/3",
        "16/3",
        "40/9",
        "32/9",
        "8/3",
        "16/9",
        "40/9",
        "32/9",
        "8/3",
        "16/9",
        "8/9",
        "64/9",
        "56/9",
        "16/3",
        "40/9",
        "32/9",
        "56/9",
        "16/3",
        "40/9",
        "32/9",
        "8/3",
        "16/3",
        "40/9",
        "32/9",
        "8/3",
        "16/9",
        "40/9",
        "32/9",
        "8/3",
        "16/9",
        "8/9",
        "32/9",
        "8/3",
        "16/9",
        "8/9",
        "0",
        "128/5",
        "368/15",
        "9392/405",
        "2912/135",
        "2656/135",
        "368/15",
        "3146/135",
        "8828/405",
        "2702/135",
        "808/45",
        "9392/405",
        "8828/405",
        "8152/405",
        "7364/405",
        "6464/405",
        "2912/135",
        "2702/135",
        "7364/405",
        "434/27",
        "616/45",
        "2656/135",
        "808/45",
        "6464/405",
        "616/45",
        "1504/135",
        "368/15",
        "3146/135",
        "8828/405",
        "2702/135",
        "808/45",
        "3146/135",
        "986/45",
        "8198/405",
        "494/27",
        "434/27",
        "8828/405",
        "8198/405",
        "7456/405",
        "6602/405",
        "5636/405",
        "2702/135",
        "494/27",
        "6602/405",
        "1894/135",
        "310/27",
        "808/45",
        "434/27",
        "5636/405",
        "310/27",
        "1184/135",
        "9392/405",
        "8828/405",
        "8152/405",
        "7364/405",
        "6464/405",
        "8828/405",
        "8198/405",
        "7456/405",
        "6602/405",
        "5636/405",
        "8152/405",
        "7456/405",
        "2216/135",
        "5728/405",
        "4696/405",
        "7364/405",
        "6602/405",
        "5728/405",
        "4742/405",
        "3644/405",
        "6464/405",
        "5636/405",
        "4696/405",
        "3644/405",
        "496/81",
        "2912/135",
        "2702/135",
        "7364/405",
        "434/27",
        "616/45",
        "2702/135",
        "494/27",
        "6602/405",
        "1894/135",
        "310/27",
        "7364/405",
        "6602/405",
        "5728/405",
        "4742/405",
        "3644/405",
        "434/27",
        "1894/135",
        "4742/405",
        "82/9",
        "842/135",
        "616/45",
        "310/27",
        "3644/405",
        "842/135",
        "16/5",
        "2656/135",
        "808/45",
        "6464/405",
        "616/45",
        "1504/135",
        "808/45",
        "434/27",
        "5636/405",
        "310/27",
        "1184/135",
        "6464/405",
        "5636/405",
        "4696/405",
        "3644/405",
        "496/81",
        "616/45",
        "310/27",
        "3644/405",
        "842/135",
        "16/5",
        "1504/135",
        "1184/135",
        "496/81",
        "16/5",
        "0",
        "224/5",
        "224/5",
        "5932/135",
        "379/9",
        "196/5",
        "224/5",
        "1999/45",
        "11647/270",
        "245/6",
        "187/5",
        "5932/135",
        "11647/270",
        "1862/45",
        "10409/270",
        "4664/135",
        "379/9",
        "245/6",
        "10409/270",
        "1582/45",
        "458/15",
        "196/5",
        "187/5",
        "4664/135",
        "458/15",
        "1136/45",
        "224/5",
        "1999/45",
        "11647/270",
        "245/6",
        "187/5",
        "1999/45",
        "10469/240",
        "15071/360",
        "28109/720",
        "6307/180",
        "11647/270",
        "15071/360",
        "21377/540",
        "39091/1080",
        "1421/45",
        "245/6",
        "28109/720",
        "39091/1080",
        "515/16",
        "4843/180",
        "187/5",
        "6307/180",
        "1421/45",
        "4843/180",
        "941/45",
        "5932/135",
        "11647/270",
        "1862/45",
        "10409/270",
        "4664/135",
        "11647/270",
        "15071/360",
        "21377/540",
        "39091/1080",
        "1421/45",
        "1862/45",
        "21377/540",
        "3307/90",
        "5893/180",
        "3707/135",
        "10409/270",
        "39091/1080",
        "5893/180",
        "30317/1080",
        "2981/135",
        "4664/135",
        "1421/45",
        "3707/135",
        "2981/135",
        "46/3",
        "379/9",
        "245/6",
        "10409/270",
        "1582/45",
        "458/15",
        "245/6",
        "28109/720",
        "39091/1080",
        "515/16",
        "4843/180",
        "10409/270",
        "39091/1080",
        "5893/180",
        "30317/1080",
        "2981/135",
        "1582/45",
        "515/16",
        "30317/1080",
        "5447/240",
        "319/20",
        "458/15",
        "4843/180",
        "2981/135",
        "319/20",
        "42/5",
        "196/5",
        "187/5",
        "4664/135",
        "458/15",
        "1136/45",
        "187/5",
        "6307/180",
        "1421/45",
        "4843/180",
        "941/45",
        "4664/135",
        "1421/45",
        "3707/135",
        "2981/135",
        "46/3",
        "458/15",
        "4843/180",
        "2981/135",
        "319/20",
        "42/5",
        "1136/45",
        "941/45",
        "46/3",
        "42/5",
        "0",
        "1024/15",
        "640/9",
        "29216/405",
        "3188/45",
        "200/3",
        "640/9",
        "9932/135",
        "9994/135",
        "2159/30",
        "334/5",
        "29216/405",
        "9994/135",
        "5972/81",
        "28631/405",
        "8684/135",
        "3188/45",
        "2159/30",
        "28631/405",
        "997/15",
        "176/3",
        "200/3",
        "334/5",
        "8684/135",
        "176/3",
        "1328/27",
        "640/9",
        "9932/135",
        "9994/135",
        "2159/30",
        "334/5",
        "9932/135",
        "4529/60",
        "2707/36",
        "9742/135",
        "5921/90",
        "9994/135",
        "2707/36",
        "29948/405",
        "37651/540",
        "2786/45",
        "2159/30",
        "9742/135",
        "37651/540",
        "11533/180",
        "7367/135",
        "334/5",
        "5921/90",
        "2786/45",
        "7367/135",
        "388/9",
        "29216/405",
        "9994/135",
        "5972/81",
        "28631/405",
        "8684/135",
        "9994/135",
        "2707/36",
        "29948/405",
        "37651/540",
        "2786/45",
        "5972/81",
        "29948/405",
        "1931/27",
        "26677/405",
        "22826/405",
        "28631/405",
        "37651/540",
        "26677/405",
        "94823/1620",
        "6353/135",
        "8684/135",
        "2786/45",
        "22826/405",
        "6353/135",
        "100/3",
        "3188/45",
        "2159/30",
        "28631/405",
        "997/15",
        "176/3",
        "2159/30",
        "9742/135",
        "37651/540",
        "11533/180",
        "7367/135",
        "28631/405",
        "37651/540",
        "26677/405",
        "94823/1620",
        "6353/135",
        "997/15",
        "11533/180",
        "94823/1620",
        "1477/30",
        "71/2",
        "176/3",
        "7367/135",
        "6353/135",
        "71/2",
        "96/5",
        "200/3",
        "334/5",
        "8684/135",
        "176/3",
        "1328/27",
        "334/5",
        "5921/90",
        "2786/45",
        "7367/135",
        "388/9",
        "8684/135",
        "2786/45",
        "22826/405",
        "6353/135",
        "100/3",
        "176/3",
        "7367/135",
        "6353/135",
        "71/2",
        "96/5",
        "1328/27",
        "388/9",
        "100/3",
        "96/5",
        "0",
        "96",
        "104",
        "2936/27",
        "326/3",
        "102",
        "104",
        "1010/9",
        "1051/9",
        "116",
        "108",
        "2936/27",
        "1051/9",
        "3259/27",
        "3206/27",
        "980/9",
        "326/3",
        "116",
        "3206/27",
        "115",
        "308/3",
        "102",
        "108",
        "980/9",
        "308/3",
        "784/9",
        "104",
        "1010/9",
        "1051/9",
        "116",
        "108",
        "1010/9",
        "963/8",
        "4477/36",
        "35249/288",
        "2699/24",
        "1051/9",
        "4477/36",
        "13741/108",
        "5927/48",
        "3995/36",
        "116",
        "35249/288",
        "5927/48",
        "5627/48",
        "1825/18",
        "108",
        "2699/24",
        "3995/36",
        "1825/18",
        "244/3",
        "2936/27",
        "1051/9",
        "3259/27",
        "3206/27",
        "980/9",
        "1051/9",
        "4477/36",
        "13741/108",
        "5927/48",
        "3995/36",
        "3259/27",
        "13741/108",
        "2311/18",
        "26381/216",
        "5735/54",
        "3206/27",
        "5927/48",
        "26381/216",
        "24307/216",
        "1661/18",
        "980/9",
        "3995/36",
        "5735/54",
        "1661/18",
        "200/3",
        "326/3",
        "116",
        "3206/27",
        "115",
        "308/3",
        "116",
        "35249/288",
        "5927/48",
        "5627/48",
        "1825/18",
        "3206/27",
        "5927/48",
        "26381/216",
        "24307/216",
        "1661/18",
        "115",
        "5627/48",
        "24307/216",
        "3155/32",
        "583/8",
        "308/3",
        "1825/18",
        "1661/18",
        "583/8",
        "81/2",
        "102",
        "108",
        "980/9",
        "308/3",
        "784/9",
        "108",
        "2699/24",
        "3995/36",
        "1825/18",
        "244/3",
        "980/9",
        "3995/36",
        "5735/54",
        "1661/18",
        "200/3",
        "308/3",
        "1825/18",
        "1661/18",
        "583/8",
        "81/2",
        "784/9",
        "244/3",
        "200/3",
        "81/2",
        "0",
        "128",
        "144",
        "464/3",
        "156",
        "144",
        "144",
        "162",
        "174",
        "351/2",
        "162",
        "464/3",
        "174",
        "560/3",
        "563/3",
        "172",
        "156",
        "351/2",
        "563/3",
        "187",
        "168",
        "144",
        "162",
        "172",
        "168",
        "144",
        "144",
        "162",
        "174",
        "351/2",
        "162",
        "162",
        "727/4",
        "2335/12",
        "3127/16",
        "717/4",
        "174",
        "2335/12",
        "3731/18",
        "4955/24",
        "373/2",
        "351/2",
        "3127/16",
        "4955/24",
        "1619/8",
        "177",
        "162",
        "717/4",
        "373/2",
        "177",
        "144",
        "464/3",
        "174",
        "560/3",
        "563/3",
        "172",
        "174",
        "2335/12",
        "3731/18",
        "4955/24",
        "373/2",
        "560/3",
        "3731/18",
        "11807/54",
        "7723/36",
        "566/3",
        "563/3",
        "4955/24",
        "7723/36",
        "205",
        "171",
        "172",
        "373/2",
        "566/3",
        "171",
        "126",
        "156",
        "351/2",
        "563/3",
        "187",
        "168",
        "351/2",
        "3127/16",
        "4955/24",
        "1619/8",
        "177",
        "563/3",
        "4955/24",
        "7723/36",
        "205",
        "171",
        "187",
        "1619/8",
        "205",
        "2997/16",
        "567/4",
        "168",
        "177",
        "171",
        "567/4",
        "81",
        "144",
        "162",
        "172",
        "168",
        "144",
        "162",
        "717/4",
        "373/2",
        "177",
        "144",
        "172",
        "373/2",
        "566/3",
        "171",
        "126",
        "168",
        "177",
        "171",
        "567/4",
        "81",
        "144",
        "144",
        "126",
        "81",
        "0"
      ],
      "count": 21875,
      "degree": [
        4,
        4,
        6,
        4,
        4,
        4
      ],
      "maximum": "11807/54",
      "maximum_denominator": 116640,
      "minimum": "0",
      "minimum_positive": "4/9",
      "negative_count": 0,
      "zero_count": 415
    },
    "H_x": {
      "coefficients": [
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "9/2",
        "9/2",
        "9/2",
        "5",
        "5",
        "5",
        "4",
        "4",
        "4",
        "9/2",
        "9/2",
        "9/2",
        "5",
        "5",
        "5",
        "4",
        "4",
        "4",
        "9/2",
        "9/2",
        "9/2",
        "5",
        "5",
        "5",
        "4",
        "4",
        "4",
        "5",
        "5",
        "5",
        "6",
        "6",
        "6",
        "4",
        "17/4",
        "9/2",
        "5",
        "21/4",
        "11/2",
        "6",
        "25/4",
        "13/2",
        "3",
        "7/2",
        "4",
        "4",
        "9/2",
        "5",
        "5",
        "11/2",
        "6",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "9",
        "9",
        "9",
        "10",
        "10",
        "10",
        "8",
        "8",
        "8",
        "9",
        "9",
        "9",
        "10",
        "10",
        "10",
        "8",
        "8",
        "8",
        "9",
        "9",
        "9",
        "10",
        "10",
        "10",
        "8",
        "8",
        "7",
        "10",
        "10",
        "9",
        "12",
        "12",
        "11",
        "8",
        "17/2",
        "8",
        "10",
        "21/2",
        "10",
        "12",
        "25/2",
        "12",
        "7",
        "8",
        "8",
        "9",
        "10",
        "10",
        "11",
        "12",
        "12",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "17/4",
        "9/2",
        "9/2",
        "19/4",
        "5",
        "5",
        "21/4",
        "11/2",
        "4",
        "17/4",
        "9/2",
        "9/2",
        "19/4",
        "5",
        "5",
        "21/4",
        "11/2",
        "4",
        "17/4",
        "9/2",
        "9/2",
        "19/4",
        "5",
        "5",
        "21/4",
        "11/2",
        "4",
        "9/2",
        "5",
        "5",
        "11/2",
        "6",
        "6",
        "13/2",
        "7",
        "4",
        "19/4",
        "11/2",
        "41/8",
        "47/8",
        "53/8",
        "25/4",
        "7",
        "31/4",
        "3",
        "4",
        "5",
        "17/4",
        "21/4",
        "25/4",
        "11/2",
        "13/2",
        "15/2",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "17/2",
        "9",
        "9",
        "19/2",
        "10",
        "10",
        "21/2",
        "11",
        "17/2",
        "9",
        "19/2",
        "19/2",
        "10",
        "21/2",
        "21/2",
        "11",
        "23/2",
        "9",
        "19/2",
        "10",
        "10",
        "21/2",
        "11",
        "11",
        "23/2",
        "12",
        "8",
        "9",
        "9",
        "10",
        "45/4",
        "23/2",
        "12",
        "27/2",
        "14",
        "9",
        "21/2",
        "11",
        "45/4",
        "13",
        "55/4",
        "27/2",
        "31/2",
        "33/2",
        "9",
        "11",
        "12",
        "23/2",
        "55/4",
        "15",
        "14",
        "33/2",
        "18",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "9/2",
        "5",
        "9/2",
        "5",
        "11/2",
        "5",
        "11/2",
        "6",
        "4",
        "9/2",
        "5",
        "9/2",
        "5",
        "11/2",
        "5",
        "11/2",
        "6",
        "4",
        "9/2",
        "5",
        "9/2",
        "5",
        "11/2",
        "5",
        "11/2",
        "6",
        "4",
        "5",
        "6",
        "5",
        "6",
        "7",
        "6",
        "7",
        "8",
        "4",
        "21/4",
        "13/2",
        "21/4",
        "13/2",
        "31/4",
        "13/2",
        "31/4",
        "9",
        "3",
        "9/2",
        "6",
        "9/2",
        "6",
        "15/2",
        "6",
        "15/2",
        "9",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "13",
        "14",
        "13",
        "14",
        "15",
        "14",
        "15",
        "16",
        "13",
        "14",
        "15",
        "14",
        "15",
        "16",
        "15",
        "16",
        "17",
        "14",
        "15",
        "16",
        "15",
        "16",
        "17",
        "16",
        "17",
        "18",
        "12",
        "14",
        "15",
        "14",
        "33/2",
        "18",
        "15",
        "18",
        "20",
        "14",
        "33/2",
        "18",
        "33/2",
        "39/2",
        "43/2",
        "18",
        "43/2",
        "24",
        "15",
        "18",
        "20",
        "18",
        "43/2",
        "24",
        "20",
        "24",
        "27"
      ],
      "count": 729,
      "degree": [
        2,
        2,
        2,
        2,
        2,
        2
      ],
      "maximum": "27",
      "maximum_denominator": 8,
      "minimum": "3",
      "minimum_positive": "3",
      "negative_count": 0,
      "zero_count": 0
    },
    "H_y": {
      "coefficients": [
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "3",
        "3",
        "3",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "9/2",
        "5",
        "5",
        "5",
        "5",
        "5",
        "5",
        "5",
        "5",
        "5",
        "4",
        "4",
        "4",
        "4",
        "17/4",
        "9/2",
        "3",
        "7/2",
        "4",
        "5",
        "5",
        "5",
        "5",
        "21/4",
        "11/2",
        "4",
        "9/2",
        "5",
        "6",
        "6",
        "6",
        "6",
        "25/4",
        "13/2",
        "5",
        "11/2",
        "6",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "17/4",
        "9/2",
        "4",
        "17/4",
        "9/2",
        "4",
        "17/4",
        "9/2",
        "9/2",
        "19/4",
        "5",
        "9/2",
        "19/4",
        "5",
        "9/2",
        "19/4",
        "5",
        "5",
        "21/4",
        "11/2",
        "5",
        "21/4",
        "11/2",
        "5",
        "21/4",
        "11/2",
        "4",
        "9/2",
        "5",
        "4",
        "19/4",
        "11/2",
        "3",
        "4",
        "5",
        "5",
        "11/2",
        "6",
        "41/8",
        "47/8",
        "53/8",
        "17/4",
        "21/4",
        "25/4",
        "6",
        "13/2",
        "7",
        "25/4",
        "7",
        "31/4",
        "11/2",
        "13/2",
        "15/2",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "9/2",
        "5",
        "4",
        "9/2",
        "5",
        "4",
        "9/2",
        "5",
        "9/2",
        "5",
        "11/2",
        "9/2",
        "5",
        "11/2",
        "9/2",
        "5",
        "11/2",
        "5",
        "11/2",
        "6",
        "5",
        "11/2",
        "6",
        "5",
        "11/2",
        "6",
        "4",
        "5",
        "6",
        "4",
        "21/4",
        "13/2",
        "3",
        "9/2",
        "6",
        "5",
        "6",
        "7",
        "21/4",
        "13/2",
        "31/4",
        "9/2",
        "6",
        "15/2",
        "6",
        "7",
        "8",
        "13/2",
        "31/4",
        "9",
        "6",
        "15/2",
        "9",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "9",
        "9",
        "9",
        "9",
        "9",
        "9",
        "9",
        "9",
        "9",
        "10",
        "10",
        "10",
        "10",
        "10",
        "10",
        "10",
        "10",
        "10",
        "8",
        "8",
        "7",
        "8",
        "17/2",
        "8",
        "7",
        "8",
        "8",
        "10",
        "10",
        "9",
        "10",
        "21/2",
        "10",
        "9",
        "10",
        "10",
        "12",
        "12",
        "11",
        "12",
        "25/2",
        "12",
        "11",
        "12",
        "12",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "8",
        "17/2",
        "9",
        "17/2",
        "9",
        "19/2",
        "9",
        "19/2",
        "10",
        "9",
        "19/2",
        "10",
        "19/2",
        "10",
        "21/2",
        "10",
        "21/2",
        "11",
        "10",
        "21/2",
        "11",
        "21/2",
        "11",
        "23/2",
        "11",
        "23/2",
        "12",
        "8",
        "9",
        "9",
        "9",
        "21/2",
        "11",
        "9",
        "11",
        "12",
        "10",
        "45/4",
        "23/2",
        "45/4",
        "13",
        "55/4",
        "23/2",
        "55/4",
        "15",
        "12",
        "27/2",
        "14",
        "27/2",
        "31/2",
        "33/2",
        "14",
        "33/2",
        "18",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "12",
        "13",
        "14",
        "13",
        "14",
        "15",
        "14",
        "15",
        "16",
        "13",
        "14",
        "15",
        "14",
        "15",
        "16",
        "15",
        "16",
        "17",
        "14",
        "15",
        "16",
        "15",
        "16",
        "17",
        "16",
        "17",
        "18",
        "12",
        "14",
        "15",
        "14",
        "33/2",
        "18",
        "15",
        "18",
        "20",
        "14",
        "33/2",
        "18",
        "33/2",
        "39/2",
        "43/2",
        "18",
        "43/2",
        "24",
        "15",
        "18",
        "20",
        "18",
        "43/2",
        "24",
        "20",
        "24",
        "27"
      ],
      "count": 729,
      "degree": [
        2,
        2,
        2,
        2,
        2,
        2
      ],
      "maximum": "27",
      "maximum_denominator": 8,
      "minimum": "3",
      "minimum_positive": "3",
      "negative_count": 0,
      "zero_count": 0
    },
    "N": {
      "coefficients": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "0",
        "2/3",
        "4/3",
        "0",
        "2/3",
        "4/3",
        "0",
        "2/3",
        "4/3",
        "0",
        "2/3",
        "4/3",
        "1/12",
        "3/4",
        "17/12",
        "1/6",
        "5/6",
        "3/2",
        "0",
        "2/3",
        "4/3",
        "1/6",
        "5/6",
        "3/2",
        "1/3",
        "1",
        "5/3",
        "0",
        "1",
        "2",
        "0",
        "1",
        "2",
        "0",
        "1",
        "2",
        "0",
        "1",
        "2",
        "1/4",
        "5/4",
        "9/4",
        "1/2",
        "3/2",
        "5/2",
        "0",
        "1",
        "2",
        "1/2",
        "3/2",
        "5/2",
        "1",
        "2",
        "3",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "1/6",
        "1/2",
        "5/6",
        "1/6",
        "1/2",
        "5/6",
        "1/6",
        "1/2",
        "5/6",
        "1/3",
        "2/3",
        "1",
        "1/3",
        "2/3",
        "1",
        "1/3",
        "2/3",
        "1",
        "0",
        "2/3",
        "4/3",
        "0",
        "17/24",
        "17/12",
        "0",
        "3/4",
        "3/2",
        "1/3",
        "1",
        "5/3",
        "5/12",
        "9/8",
        "11/6",
        "1/2",
        "5/4",
        "2",
        "2/3",
        "4/3",
        "2",
        "5/6",
        "37/24",
        "9/4",
        "1",
        "7/4",
        "5/2",
        "0",
        "1",
        "2",
        "0",
        "9/8",
        "9/4",
        "0",
        "5/4",
        "5/2",
        "1/2",
        "3/2",
        "5/2",
        "3/4",
        "15/8",
        "3",
        "1",
        "9/4",
        "7/2",
        "1",
        "2",
        "3",
        "3/2",
        "21/8",
        "15/4",
        "2",
        "13/4",
        "9/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "0",
        "1/3",
        "2/3",
        "1/3",
        "2/3",
        "1",
        "1/3",
        "2/3",
        "1",
        "1/3",
        "2/3",
        "1",
        "2/3",
        "1",
        "4/3",
        "2/3",
        "1",
        "4/3",
        "2/3",
        "1",
        "4/3",
        "0",
        "2/3",
        "4/3",
        "0",
        "3/4",
        "3/2",
        "0",
        "5/6",
        "5/3",
        "2/3",
        "4/3",
        "2",
        "3/4",
        "3/2",
        "9/4",
        "5/6",
        "5/3",
        "5/2",
        "4/3",
        "2",
        "8/3",
        "3/2",
        "9/4",
        "3",
        "5/3",
        "5/2",
        "10/3",
        "0",
        "1",
        "2",
        "0",
        "5/4",
        "5/2",
        "0",
        "3/2",
        "3",
        "1",
        "2",
        "3",
        "5/4",
        "5/2",
        "15/4",
        "3/2",
        "3",
        "9/2",
        "2",
        "3",
        "4",
        "5/2",
        "15/4",
        "5",
        "3",
        "9/2",
        "6",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/3",
        "2/3",
        "1/6",
        "1/2",
        "5/6",
        "1/3",
        "2/3",
        "1",
        "0",
        "1/3",
        "2/3",
        "1/6",
        "1/2",
        "5/6",
        "1/3",
        "2/3",
        "1",
        "0",
        "1/3",
        "2/3",
        "1/6",
        "1/2",
        "5/6",
        "1/3",
        "2/3",
        "1",
        "0",
        "2/3",
        "4/3",
        "1/3",
        "1",
        "5/3",
        "2/3",
        "4/3",
        "2",
        "0",
        "17/24",
        "17/12",
        "5/12",
        "9/8",
        "11/6",
        "5/6",
        "37/24",
        "9/4",
        "0",
        "3/4",
        "3/2",
        "1/2",
        "5/4",
        "2",
        "1",
        "7/4",
        "5/2",
        "0",
        "1",
        "2",
        "1/2",
        "3/2",
        "5/2",
        "1",
        "2",
        "3",
        "0",
        "9/8",
        "9/4",
        "3/4",
        "15/8",
        "3",
        "3/2",
        "21/8",
        "15/4",
        "0",
        "5/4",
        "5/2",
        "1",
        "9/4",
        "7/2",
        "2",
        "13/4",
        "9/2",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "4/3",
        "5/3",
        "7/6",
        "3/2",
        "11/6",
        "4/3",
        "5/3",
        "2",
        "7/6",
        "3/2",
        "11/6",
        "4/3",
        "5/3",
        "2",
        "3/2",
        "11/6",
        "13/6",
        "4/3",
        "5/3",
        "2",
        "3/2",
        "11/6",
        "13/6",
        "5/3",
        "2",
        "7/3",
        "1",
        "5/3",
        "29/12",
        "4/3",
        "49/24",
        "17/6",
        "7/4",
        "5/2",
        "10/3",
        "4/3",
        "49/24",
        "17/6",
        "7/4",
        "5/2",
        "10/3",
        "9/4",
        "73/24",
        "47/12",
        "7/4",
        "5/2",
        "10/3",
        "9/4",
        "73/24",
        "47/12",
        "17/6",
        "11/3",
        "55/12",
        "1",
        "2",
        "13/4",
        "3/2",
        "21/8",
        "4",
        "9/4",
        "7/2",
        "5",
        "3/2",
        "21/8",
        "4",
        "9/4",
        "57/16",
        "41/8",
        "13/4",
        "19/4",
        "13/2",
        "9/4",
        "7/2",
        "5",
        "13/4",
        "19/4",
        "13/2",
        "9/2",
        "25/4",
        "33/4",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "7/3",
        "8/3",
        "7/3",
        "8/3",
        "3",
        "8/3",
        "3",
        "10/3",
        "7/3",
        "8/3",
        "3",
        "8/3",
        "3",
        "10/3",
        "3",
        "10/3",
        "11/3",
        "8/3",
        "3",
        "10/3",
        "3",
        "10/3",
        "11/3",
        "10/3",
        "11/3",
        "4",
        "2",
        "8/3",
        "7/2",
        "8/3",
        "41/12",
        "13/3",
        "7/2",
        "13/3",
        "16/3",
        "8/3",
        "41/12",
        "13/3",
        "41/12",
        "17/4",
        "21/4",
        "13/3",
        "21/4",
        "19/3",
        "7/2",
        "13/3",
        "16/3",
        "13/3",
        "21/4",
        "19/3",
        "16/3",
        "19/3",
        "15/2",
        "2",
        "3",
        "9/2",
        "3",
        "17/4",
        "6",
        "9/2",
        "6",
        "8",
        "3",
        "17/4",
        "6",
        "17/4",
        "47/8",
        "8",
        "6",
        "8",
        "21/2",
        "9/2",
        "6",
        "8",
        "6",
        "8",
        "21/2",
        "8",
        "21/2",
        "27/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/3",
        "2/3",
        "1/3",
        "2/3",
        "1",
        "2/3",
        "1",
        "4/3",
        "0",
        "1/3",
        "2/3",
        "1/3",
        "2/3",
        "1",
        "2/3",
        "1",
        "4/3",
        "0",
        "1/3",
        "2/3",
        "1/3",
        "2/3",
        "1",
        "2/3",
        "1",
        "4/3",
        "0",
        "2/3",
        "4/3",
        "2/3",
        "4/3",
        "2",
        "4/3",
        "2",
        "8/3",
        "0",
        "3/4",
        "3/2",
        "3/4",
        "3/2",
        "9/4",
        "3/2",
        "9/4",
        "3",
        "0",
        "5/6",
        "5/3",
        "5/6",
        "5/3",
        "5/2",
        "5/3",
        "5/2",
        "10/3",
        "0",
        "1",
        "2",
        "1",
        "2",
        "3",
        "2",
        "3",
        "4",
        "0",
        "5/4",
        "5/2",
        "5/4",
        "5/2",
        "15/4",
        "5/2",
        "15/4",
        "5",
        "0",
        "3/2",
        "3",
        "3/2",
        "3",
        "9/2",
        "3",
        "9/2",
        "6",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "2",
        "7/3",
        "8/3",
        "7/3",
        "8/3",
        "3",
        "8/3",
        "3",
        "10/3",
        "7/3",
        "8/3",
        "3",
        "8/3",
        "3",
        "10/3",
        "3",
        "10/3",
        "11/3",
        "8/3",
        "3",
        "10/3",
        "3",
        "10/3",
        "11/3",
        "10/3",
        "11/3",
        "4",
        "2",
        "8/3",
        "7/2",
        "8/3",
        "41/12",
        "13/3",
        "7/2",
        "13/3",
        "16/3",
        "8/3",
        "41/12",
        "13/3",
        "41/12",
        "17/4",
        "21/4",
        "13/3",
        "21/4",
        "19/3",
        "7/2",
        "13/3",
        "16/3",
        "13/3",
        "21/4",
        "19/3",
        "16/3",
        "19/3",
        "15/2",
        "2",
        "3",
        "9/2",
        "3",
        "17/4",
        "6",
        "9/2",
        "6",
        "8",
        "3",
        "17/4",
        "6",
        "17/4",
        "47/8",
        "8",
        "6",
        "8",
        "21/2",
        "9/2",
        "6",
        "8",
        "6",
        "8",
        "21/2",
        "8",
        "21/2",
        "27/2",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "4",
        "14/3",
        "16/3",
        "14/3",
        "16/3",
        "6",
        "16/3",
        "6",
        "20/3",
        "14/3",
        "16/3",
        "6",
        "16/3",
        "6",
        "20/3",
        "6",
        "20/3",
        "22/3",
        "16/3",
        "6",
        "20/3",
        "6",
        "20/3",
        "22/3",
        "20/3",
        "22/3",
        "8",
        "4",
        "16/3",
        "7",
        "16/3",
        "41/6",
        "26/3",
        "7",
        "26/3",
        "32/3",
        "16/3",
        "41/6",
        "26/3",
        "41/6",
        "17/2",
        "21/2",
        "26/3",
        "21/2",
        "38/3",
        "7",
        "26/3",
        "32/3",
        "26/3",
        "21/2",
        "38/3",
        "32/3",
        "38/3",
        "15",
        "4",
        "6",
        "9",
        "6",
        "17/2",
        "12",
        "9",
        "12",
        "16",
        "6",
        "17/2",
        "12",
        "17/2",
        "47/4",
        "16",
        "12",
        "16",
        "21",
        "9",
        "12",
        "16",
        "12",
        "16",
        "21",
        "16",
        "21",
        "27"
      ],
      "count": 972,
      "degree": [
        2,
        2,
        3,
        2,
        2,
        2
      ],
      "maximum": "27",
      "maximum_denominator": 24,
      "minimum": "0",
      "minimum_positive": "1/12",
      "negative_count": 0,
      "zero_count": 190
    }
  },
  "schema": "tensor-product Bernstein coefficients, lexicographic order",
  "variables": [
    "x",
    "y",
    "h",
    "e",
    "f",
    "d"
  ]
}


==> anc/bernstein_certificate/generate_certificate.py <==
#!/usr/bin/env python3
"""Exact Bernstein certificate for the six-variable star-section inequality."""

from __future__ import annotations

import argparse
import itertools
import json
from fractions import Fraction
from math import comb
from pathlib import Path
from typing import Dict, Iterable, List, Sequence, Tuple

import sympy as sp

VARIABLE_NAMES = ("x", "y", "h", "e", "f", "d")
x, y, h, e, f, d = sp.symbols("x y h e f d")
VARIABLES = (x, y, h, e, f, d)

A_x = 1 + x**2 + h * e * x
A_y = 1 + y**2 + h * f * y
P = 2 * x + h * e + y * (x * h * f - h * d)
Q = 2 * y + h * f + x * (y * h * e - h * d)
H_x = sp.expand(4 * A_x * A_y - P**2)
H_y = sp.expand(4 * A_x * A_y - Q**2)
N = sp.expand(P * Q + 2 * h * d * A_x * A_y)
kappa = (1 + 2 * h) / 3
Delta = sp.expand(kappa**2 * H_x * H_y - N**2)

POLYNOMIALS = {
    "H_x": H_x,
    "H_y": H_y,
    "N": N,
    "Delta": Delta,
}

EXPECTED = {
    "H_x": {
        "degree": [2, 2, 2, 2, 2, 2],
        "count": 729,
        "zero_count": 0,
        "negative_count": 0,
        "minimum": "3",
        "minimum_positive": "3",
        "maximum": "27",
        "maximum_denominator": 8,
    },
    "H_y": {
        "degree": [2, 2, 2, 2, 2, 2],
        "count": 729,
        "zero_count": 0,
        "negative_count": 0,
        "minimum": "3",
        "minimum_positive": "3",
        "maximum": "27",
        "maximum_denominator": 8,
    },
    "N": {
        "degree": [2, 2, 3, 2, 2, 2],
        "count": 972,
        "zero_count": 190,
        "negative_count": 0,
        "minimum": "0",
        "minimum_positive": "1/12",
        "maximum": "27",
        "maximum_denominator": 24,
    },
    "Delta": {
        "degree": [4, 4, 6, 4, 4, 4],
        "count": 21875,
        "zero_count": 415,
        "negative_count": 0,
        "minimum": "0",
        "minimum_positive": "4/9",
        "maximum": "11807/54",
        "maximum_denominator": 116640,
    },
}


def _fraction(value: sp.Rational) -> Fraction:
    return Fraction(int(value.p), int(value.q))


def bernstein_coefficients(
    expression: sp.Expr,
    variables: Sequence[sp.Symbol] = VARIABLES,
    degree: Sequence[int] | None = None,
) -> Tuple[Tuple[int, ...], Dict[Tuple[int, ...], Fraction]]:
    """Return exact tensor-product Bernstein coefficients on [0,1]^n."""
    polynomial = sp.Poly(expression, *variables, domain=sp.QQ)
    if degree is None:
        degree_tuple = tuple(polynomial.degree(var) for var in variables)
    else:
        degree_tuple = tuple(int(item) for item in degree)

    monomials = {
        tuple(exponent): _fraction(coefficient)
        for exponent, coefficient in polynomial.terms()
    }

    result: Dict[Tuple[int, ...], Fraction] = {}
    for index in itertools.product(*(range(item + 1) for item in degree_tuple)):
        value = Fraction(0)
        for exponent, coefficient in monomials.items():
            if all(a <= i for a, i in zip(exponent, index)):
                term = coefficient
                for a, i, n in zip(exponent, index, degree_tuple):
                    term *= Fraction(comb(i, a), comb(n, a))
                value += term
        result[tuple(index)] = value
    return degree_tuple, result


def _as_text(value: Fraction) -> str:
    if value.denominator == 1:
        return str(value.numerator)
    return f"{value.numerator}/{value.denominator}"


def _statistics(values: Iterable[Fraction]) -> dict:
    sequence = list(values)
    positive = [item for item in sequence if item > 0]
    return {
        "count": len(sequence),
        "zero_count": sum(item == 0 for item in sequence),
        "negative_count": sum(item < 0 for item in sequence),
        "minimum": _as_text(min(sequence)),
        "minimum_positive": _as_text(min(positive)) if positive else None,
        "maximum": _as_text(max(sequence)),
        "maximum_denominator": max(item.denominator for item in sequence),
    }


def _lexicographic_values(
    coefficients: Dict[Tuple[int, ...], Fraction], degree: Sequence[int]
) -> List[str]:
    return [
        _as_text(coefficients[index])
        for index in itertools.product(*(range(item + 1) for item in degree))
    ]


def delta_zero_face_data(
    coefficients: Dict[Tuple[int, ...], Fraction], degree: Sequence[int]
) -> dict:
    """Record the zero faces used in the equality classification."""
    names = list(VARIABLE_NAMES)
    boundary_variables = [0, 1, 3, 4, 5]  # x, y, e, f, d

    interior_h_zero_faces: List[List[str]] = []
    for mask in range(1 << len(boundary_variables)):
        fixed = {
            variable: degree[variable]
            for bit, variable in enumerate(boundary_variables)
            if (mask >> bit) & 1
        }
        active = [
            value
            for index, value in coefficients.items()
            if all(index[variable] == target for variable, target in fixed.items())
        ]
        if active and all(value == 0 for value in active):
            interior_h_zero_faces.append([names[variable] for variable in fixed])

    h_one_zero_faces: List[List[str]] = []
    for mask in range(1 << len(boundary_variables)):
        fixed = {2: degree[2]}
        fixed.update(
            {
                variable: degree[variable]
                for bit, variable in enumerate(boundary_variables)
                if (mask >> bit) & 1
            }
        )
        active = [
            value
            for index, value in coefficients.items()
            if all(index[variable] == target for variable, target in fixed.items())
        ]
        if active and all(value == 0 for value in active):
            h_one_zero_faces.append([names[variable] for variable in fixed])

    return {
        "h_interior_variables_at_one": interior_h_zero_faces,
        "h_equals_one_variables_at_one": h_one_zero_faces,
    }


def build_certificate() -> dict:
    output = {
        "schema": "tensor-product Bernstein coefficients, lexicographic order",
        "variables": list(VARIABLE_NAMES),
        "basis_formula": (
            "B_i^n(t)=binom(n,i)t^i(1-t)^(n-i); "
            "multivariate basis is the tensor product"
        ),
        "polynomials": {},
    }

    delta_coefficients = None
    delta_degree = None
    for name, expression in POLYNOMIALS.items():
        degree, coefficients = bernstein_coefficients(expression)
        stats = _statistics(coefficients.values())
        block = {
            "degree": list(degree),
            **stats,
            "coefficients": _lexicographic_values(coefficients, degree),
        }
        output["polynomials"][name] = block
        if name == "Delta":
            delta_coefficients = coefficients
            delta_degree = degree

    assert delta_coefficients is not None and delta_degree is not None
    output["equality_faces"] = delta_zero_face_data(
        delta_coefficients, delta_degree
    )
    return output


def validate_expected(certificate: dict) -> None:
    for name, expected in EXPECTED.items():
        block = certificate["polynomials"][name]
        for key, value in expected.items():
            if block[key] != value:
                raise AssertionError(
                    f"{name}: {key} is {block[key]!r}, expected {value!r}"
                )

    if certificate["equality_faces"]["h_interior_variables_at_one"] != [
        ["x", "y", "e", "f", "d"]
    ]:
        raise AssertionError("unexpected interior-h equality face")

    expected_h_one = [
        ["h", "e", "f", "d"],
        ["h", "x", "e", "f", "d"],
        ["h", "y", "e", "f", "d"],
        ["h", "x", "y", "e", "f", "d"],
    ]
    if certificate["equality_faces"]["h_equals_one_variables_at_one"] != expected_h_one:
        raise AssertionError("unexpected h=1 equality faces")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--write",
        type=Path,
        help="write the exact JSON certificate to this path",
    )
    args = parser.parse_args()

    certificate = build_certificate()
    validate_expected(certificate)
    if args.write is not None:
        args.write.parent.mkdir(parents=True, exist_ok=True)
        args.write.write_text(
            json.dumps(certificate, indent=2, sort_keys=True) + "\n",
            encoding="utf-8",
        )
        print(f"wrote {args.write}")
    else:
        for name in POLYNOMIALS:
            block = certificate["polynomials"][name]
            print(
                name,
                block["degree"],
                block["count"],
                block["zero_count"],
                block["minimum_positive"],
                block["maximum"],
            )


if __name__ == "__main__":
    main()


==> anc/bernstein_certificate/requirements.txt <==
sympy>=1.12


==> anc/bernstein_certificate/verify_certificate.py <==
#!/usr/bin/env python3
"""Independently verify the exact rational Bernstein certificate.

The verifier uses only the Python standard library. It does not import the
certificate generator or SymPy. It parses the stored Bernstein coefficients,
checks their statistics and equality-face data, converts each tensor-product
Bernstein expansion back to the monomial basis, and compares the result with
an independently constructed target polynomial over the rational numbers.
"""

from __future__ import annotations

import argparse
import itertools
import json
from fractions import Fraction
from math import comb
from pathlib import Path
from typing import Dict, Iterable, Iterator, Mapping, Sequence, Tuple

Exponent = Tuple[int, ...]
Polynomial = Dict[Exponent, Fraction]

VARIABLES = ("x", "y", "h", "e", "f", "d")
NVAR = len(VARIABLES)
EXPECTED = {
    "H_x": {
        "degree": [2, 2, 2, 2, 2, 2],
        "count": 729,
        "zero_count": 0,
        "negative_count": 0,
        "minimum": "3",
        "minimum_positive": "3",
        "maximum": "27",
        "maximum_denominator": 8,
    },
    "H_y": {
        "degree": [2, 2, 2, 2, 2, 2],
        "count": 729,
        "zero_count": 0,
        "negative_count": 0,
        "minimum": "3",
        "minimum_positive": "3",
        "maximum": "27",
        "maximum_denominator": 8,
    },
    "N": {
        "degree": [2, 2, 3, 2, 2, 2],
        "count": 972,
        "zero_count": 190,
        "negative_count": 0,
        "minimum": "0",
        "minimum_positive": "1/12",
        "maximum": "27",
        "maximum_denominator": 24,
    },
    "Delta": {
        "degree": [4, 4, 6, 4, 4, 4],
        "count": 21875,
        "zero_count": 415,
        "negative_count": 0,
        "minimum": "0",
        "minimum_positive": "4/9",
        "maximum": "11807/54",
        "maximum_denominator": 116640,
    },
}
EXPECTED_EQUALITY_FACES = {
    "h_interior_variables_at_one": [["x", "y", "e", "f", "d"]],
    "h_equals_one_variables_at_one": [
        ["h", "e", "f", "d"],
        ["h", "x", "e", "f", "d"],
        ["h", "y", "e", "f", "d"],
        ["h", "x", "y", "e", "f", "d"],
    ],
}


def fail(message: str) -> "None":
    raise SystemExit(f"FAIL: {message}")


def fraction_text(value: Fraction) -> str:
    if value.denominator == 1:
        return str(value.numerator)
    return f"{value.numerator}/{value.denominator}"


def multi_indices(degree: Sequence[int]) -> Iterator[Exponent]:
    return itertools.product(*(range(item + 1) for item in degree))


def parse_values(block: Mapping[str, object], name: str) -> Tuple[Tuple[int, ...], list[Fraction]]:
    try:
        degree = tuple(int(item) for item in block["degree"])  # type: ignore[index]
        raw_values = block["coefficients"]  # type: ignore[index]
    except (KeyError, TypeError, ValueError) as exc:
        fail(f"{name}: malformed degree or coefficient list ({exc})")
    if len(degree) != NVAR or any(item < 0 for item in degree):
        fail(f"{name}: invalid multi-degree {degree!r}")
    if not isinstance(raw_values, list):
        fail(f"{name}: coefficients must be a list")
    try:
        values = [Fraction(item) for item in raw_values]
    except (ValueError, ZeroDivisionError, TypeError) as exc:
        fail(f"{name}: invalid rational coefficient ({exc})")
    expected_count = 1
    for item in degree:
        expected_count *= item + 1
    if len(values) != expected_count:
        fail(f"{name}: found {len(values)} coefficients, expected {expected_count}")
    return degree, values


def statistics(values: Sequence[Fraction]) -> dict[str, object]:
    positive = [value for value in values if value > 0]
    return {
        "count": len(values),
        "zero_count": sum(value == 0 for value in values),
        "negative_count": sum(value < 0 for value in values),
        "minimum": fraction_text(min(values)),
        "minimum_positive": fraction_text(min(positive)) if positive else None,
        "maximum": fraction_text(max(values)),
        "maximum_denominator": max(value.denominator for value in values),
    }


def bernstein_to_monomial(values: Sequence[Fraction], degree: Sequence[int]) -> Polynomial:
    """Convert a dense tensor-product Bernstein expansion to monomials.

    The coefficient order is lexicographic with the last coordinate varying
    fastest, as specified by the certificate schema.
    """
    coefficients: Polynomial = dict(zip(multi_indices(degree), values))
    dimensions = [item + 1 for item in degree]

    for axis, n in enumerate(degree):
        other_axes = [j for j in range(NVAR) if j != axis]
        transformed: Polynomial = {}
        other_ranges = [range(dimensions[j]) for j in other_axes]
        for other_index in itertools.product(*other_ranges):
            base = [0] * NVAR
            for j, value in zip(other_axes, other_index):
                base[j] = value
            line: list[Fraction] = []
            for i in range(n + 1):
                base[axis] = i
                line.append(coefficients[tuple(base)])
            for k in range(n + 1):
                value = Fraction(0)
                for i in range(k + 1):
                    value += (
                        line[i]
                        * comb(n, i)
                        * comb(n - i, k - i)
                        * (-1 if (k - i) % 2 else 1)
                    )
                base[axis] = k
                transformed[tuple(base)] = value
        coefficients = transformed

    return {exponent: value for exponent, value in coefficients.items() if value}


def constant(value: int | Fraction) -> Polynomial:
    coefficient = Fraction(value)
    return {(0,) * NVAR: coefficient} if coefficient else {}


def variable(index: int) -> Polynomial:
    exponent = [0] * NVAR
    exponent[index] = 1
    return {tuple(exponent): Fraction(1)}


def poly_add(*polynomials: Mapping[Exponent, Fraction]) -> Polynomial:
    result: Polynomial = {}
    for polynomial in polynomials:
        for exponent, coefficient in polynomial.items():
            result[exponent] = result.get(exponent, Fraction(0)) + coefficient
            if result[exponent] == 0:
                del result[exponent]
    return result


def poly_scale(polynomial: Mapping[Exponent, Fraction], scalar: int | Fraction) -> Polynomial:
    factor = Fraction(scalar)
    if factor == 0:
        return {}
    return {exponent: factor * coefficient for exponent, coefficient in polynomial.items()}


def poly_sub(left: Mapping[Exponent, Fraction], right: Mapping[Exponent, Fraction]) -> Polynomial:
    return poly_add(left, poly_scale(right, -1))


def poly_mul(*polynomials: Mapping[Exponent, Fraction]) -> Polynomial:
    result = constant(1)
    for polynomial in polynomials:
        product: Polynomial = {}
        for left_exp, left_coefficient in result.items():
            for right_exp, right_coefficient in polynomial.items():
                exponent = tuple(a + b for a, b in zip(left_exp, right_exp))
                product[exponent] = product.get(exponent, Fraction(0)) + left_coefficient * right_coefficient
                if product[exponent] == 0:
                    del product[exponent]
        result = product
    return result


def poly_pow(polynomial: Mapping[Exponent, Fraction], exponent: int) -> Polynomial:
    if exponent < 0:
        raise ValueError("negative polynomial exponent")
    result = constant(1)
    base = dict(polynomial)
    power = exponent
    while power:
        if power & 1:
            result = poly_mul(result, base)
        power >>= 1
        if power:
            base = poly_mul(base, base)
    return result


def target_polynomials() -> dict[str, Polynomial]:
    x, y, h, e, f, d = (variable(index) for index in range(NVAR))
    one = constant(1)

    a_x = poly_add(one, poly_pow(x, 2), poly_mul(h, e, x))
    a_y = poly_add(one, poly_pow(y, 2), poly_mul(h, f, y))
    p = poly_add(
        poly_scale(x, 2),
        poly_mul(h, e),
        poly_mul(y, poly_sub(poly_mul(x, h, f), poly_mul(h, d))),
    )
    q = poly_add(
        poly_scale(y, 2),
        poly_mul(h, f),
        poly_mul(x, poly_sub(poly_mul(y, h, e), poly_mul(h, d))),
    )
    h_x = poly_sub(poly_scale(poly_mul(a_x, a_y), 4), poly_pow(p, 2))
    h_y = poly_sub(poly_scale(poly_mul(a_x, a_y), 4), poly_pow(q, 2))
    n_poly = poly_add(poly_mul(p, q), poly_scale(poly_mul(h, d, a_x, a_y), 2))
    kappa_numerator = poly_add(one, poly_scale(h, 2))
    delta = poly_sub(
        poly_scale(poly_mul(poly_pow(kappa_numerator, 2), h_x, h_y), Fraction(1, 9)),
        poly_pow(n_poly, 2),
    )
    return {"H_x": h_x, "H_y": h_y, "N": n_poly, "Delta": delta}


def equality_face_data(values: Sequence[Fraction], degree: Sequence[int]) -> dict[str, list[list[str]]]:
    coefficients = dict(zip(multi_indices(degree), values))
    boundary_variables = [0, 1, 3, 4, 5]

    interior_h: list[list[str]] = []
    for mask in range(1 << len(boundary_variables)):
        fixed = {
            variable_index: degree[variable_index]
            for bit, variable_index in enumerate(boundary_variables)
            if (mask >> bit) & 1
        }
        active = [
            value
            for index, value in coefficients.items()
            if all(index[variable_index] == target for variable_index, target in fixed.items())
        ]
        if active and all(value == 0 for value in active):
            interior_h.append([VARIABLES[variable_index] for variable_index in fixed])

    h_equals_one: list[list[str]] = []
    for mask in range(1 << len(boundary_variables)):
        fixed = {2: degree[2]}
        fixed.update(
            {
                variable_index: degree[variable_index]
                for bit, variable_index in enumerate(boundary_variables)
                if (mask >> bit) & 1
            }
        )
        active = [
            value
            for index, value in coefficients.items()
            if all(index[variable_index] == target for variable_index, target in fixed.items())
        ]
        if active and all(value == 0 for value in active):
            h_equals_one.append([VARIABLES[variable_index] for variable_index in fixed])

    return {
        "h_interior_variables_at_one": interior_h,
        "h_equals_one_variables_at_one": h_equals_one,
    }


def compare_polynomials(name: str, actual: Mapping[Exponent, Fraction], expected: Mapping[Exponent, Fraction]) -> None:
    if actual == expected:
        return
    exponents = sorted(set(actual) | set(expected))
    differences = [
        (exponent, actual.get(exponent, Fraction(0)), expected.get(exponent, Fraction(0)))
        for exponent in exponents
        if actual.get(exponent, Fraction(0)) != expected.get(exponent, Fraction(0))
    ]
    exponent, found, wanted = differences[0]
    fail(
        f"{name}: monomial reconstruction differs at exponent {exponent}: "
        f"found {fraction_text(found)}, expected {fraction_text(wanted)} "
        f"({len(differences)} differing monomials)"
    )


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--certificate",
        type=Path,
        default=Path(__file__).with_name("certificate.json"),
        help="path to the stored exact JSON certificate",
    )
    args = parser.parse_args()

    try:
        certificate = json.loads(args.certificate.read_text(encoding="utf-8"))
    except (OSError, json.JSONDecodeError) as exc:
        fail(f"cannot read certificate: {exc}")

    if certificate.get("variables") != list(VARIABLES):
        fail(f"unexpected variables: {certificate.get('variables')!r}")
    if certificate.get("schema") != "tensor-product Bernstein coefficients, lexicographic order":
        fail("unexpected coefficient schema")
    blocks = certificate.get("polynomials")
    if not isinstance(blocks, dict) or set(blocks) != set(EXPECTED):
        fail(f"unexpected polynomial blocks: {sorted(blocks) if isinstance(blocks, dict) else blocks!r}")

    targets = target_polynomials()
    parsed: dict[str, tuple[Tuple[int, ...], list[Fraction]]] = {}
    total_count = 0
    total_negative = 0

    for name in ("H_x", "H_y", "N", "Delta"):
        block = blocks[name]
        if not isinstance(block, dict):
            fail(f"{name}: block must be an object")
        degree, values = parse_values(block, name)
        parsed[name] = (degree, values)
        stats = statistics(values)
        for key, expected_value in EXPECTED[name].items():
            found = list(degree) if key == "degree" else stats[key]
            stored = block.get(key)
            if stored != expected_value:
                fail(f"{name}: stored {key} is {stored!r}, expected {expected_value!r}")
            if found != expected_value:
                fail(f"{name}: computed {key} is {found!r}, expected {expected_value!r}")
        reconstructed = bernstein_to_monomial(values, degree)
        compare_polynomials(name, reconstructed, targets[name])
        total_count += len(values)
        total_negative += stats["negative_count"]  # type: ignore[operator]

    delta_degree, delta_values = parsed["Delta"]
    faces = equality_face_data(delta_values, delta_degree)
    if faces != EXPECTED_EQUALITY_FACES:
        fail(f"computed equality-face data differ: {faces!r}")
    if certificate.get("equality_faces") != EXPECTED_EQUALITY_FACES:
        fail("stored equality-face data differ from the expected data")

    print(
        "PASS:",
        f"{total_count:,} exact rational Bernstein coefficients;",
        f"{total_negative} negative coefficients;",
        "all four monomial polynomials reconstructed exactly;",
        "equality-face data verified independently",
    )


if __name__ == "__main__":
    main()

